Shuffle Squares in Differentiable Words

Experiments on binary run-length differentiability lead to sharp computer-assisted criteria for shuffle squares. Every $C^3$-word of length greater than $16$ is a shuffle square exactly when both letter multiplicities are even. All $34$ nonempty even-Parikh exceptions are smooth and persist in every higher differentiability class. For $C^2$ the sharp threshold is $48$, with $212$ nonempty exceptions. At level $C^1$ no global parity threshold exists, but every even-Parikh non-shuffle-square of length at least $36$ has proper nonempty shuffle-square prefixes and suffixes. Exactly $230$ nonempty even-Parikh $C^1$-words have no nonempty shuffle-square prefix. The full tree avoiding such prefixes eventually consists of $422$ periodic rays. Consequently, a nonempty Kolakoski prefix is a shuffle square exactly when both multiplicities are even, apart from lengths $4$ and $8$. We also characterize classes of morphisms reflecting shuffle squares. For doubly binary words, we determine the exact deletion distance and largest twins, and prove sharp bounds for single local repairs. Exact recurrences, residual-state checks, and separate Python programs make the finite computations reproducible.

==> anc/README.md <==
# Shuffle Squares in Differentiable Words

## Supplementary proof computations — 1 October 2026

Companion code for **Shuffle Squares in Differentiable Words**
by **Michał Zwierzyński**. Contact: **Michal.Zwierzynski@pw.edu.pl**.

This package contains the finite computations supporting the proofs in the
article, together with implementation checks for the exact shuffle-square
recognizers. It accompanies Section 10, “Scope of the computer assistance”.
It contains four Python source files, computed JSON reports, execution logs,
and a checksum manifest.

## Running the verification

Requirements: Python 3.10 or newer. Only the standard library is used.
No external input data, network access, or third-party packages are needed.
All mathematical checks use exact strings, sets, integers, and Boolean
values. Execution timings do not enter any mathematical check.

Extract the archive, open a terminal in its `anc` directory, and run:

```sh
python verify_all.py
```

If the Python executable is named `python3`, use `python3 verify_all.py`.
On Windows, `py -3 verify_all.py` is another option.

The command runs the recognizer checks and both proof-verification programs
in fresh subprocesses, prints progress, and stops on failure. A successful
run ends with `ALL VERIFICATIONS SUCCESSFUL`. Allow a few minutes;
runtime depends on the machine.

Reports and individual execution logs are written to `results/`.
The supplied outputs are reference results, not inputs or cached evidence of
success. A default run overwrites the corresponding reports and logs. To
preserve the reference outputs, choose a different output directory:

```sh
python verify_all.py --output-dir my_results
```

Do not use Python's `-O` or `-OO` options: the driver and the classification
verifier reject them because the latter uses assertions. The shared module
and the local-repair verifier use explicit checks that remain active under
optimization. Importing a source file does not start any computation.

The supplied reference run completed under CPython 3.12.14.
`results/verification_summary.json` records the Python version, exit
statuses, and runtimes. Individual `.log` files are produced by the driver;
`results/verify_all.log` is a captured console transcript supplied with this
package. Running the driver prints the combined output to the terminal and
does not create that additional combined log. Absolute paths in the supplied
logs are presented relative to `anc`.

## Program-to-proof mapping

| File | Role in the article |
| --- | --- |
| `verify_c1_c2_c3.py` | Section 5: complete bad-prefix trees, parity induction base, exception sets, C2 extension layers, and C1 periodic-ray loops and exits; also checks smoothness of the C3 exceptions and terminal words, and the sharpness examples. |
| `verify_local_repairs.py` | Section 9: finite deletion and absorption checks, periodic residual transitions, four optimal locality constants, preservation at concatenation boundaries, and balanced completion. Includes the short decompositions used in proofs and the stated obstructions to stronger repair conclusions. |
| `shuffle_core.py` | Exact recognition, residual transitions, and deletion routines used by `verify_local_repairs.py`. Its entry point compares run and letter recurrences with independent literal support enumeration. |
| `verify_all.py` | Runs the preceding three programs and records their status and execution time. |

The classification verifier contains its own recognition implementations;
the local-repair verifier imports routines from `shuffle_core.py` and
regenerates its own finite input sets. Neither proof verifier reads an
existing report.

Each proof verifier can also be run separately:

```sh
python verify_c1_c2_c3.py --output-dir my_results
python verify_local_repairs.py --output-dir my_results
python shuffle_core.py
```

## Expected results

- **C3:** 175 bad-prefix tree nodes; 46,600 even-Parikh induction-base
  words; exactly 34 nonempty exceptions. All 34 exceptions and the
  four terminal words of length 23 are smooth.
- **C2:** 823 bad-prefix tree nodes; 208 short and four long exceptions;
  288 minimal suffix squares. The two extension layers contain 13,752
  and 200 candidates, yielding four and zero new exceptions, respectively.
- **C1:** 230 nonempty even-Parikh terminal cores, with maximum length 34;
  422 periodic seeds of length 38, split equally between periods 1122 and
  2211. Residual loops and exits are checked for every seed.
- **Deletion and absorption:** 6,609 bad-prefix words through length 38,
  including the empty word; 2,980 minimal nonempty shuffle-square prefixes;
  5,768 admissible concatenations with the two odd exceptions. The four
  displayed long-prefix absorption transitions and their complements pass.
- **Local repairs:** sharp bounds 10, 11, 15, and 6; balanced four-letter
  completions for every one of the 230 terminal cores.
- **Recognition checks:** the shared module compares three methods on all
  8,191 binary words through length 12, including the empty word. The
  classification verifier compares three implementations of the exact
  recurrences on every nonempty binary word through length 16.

The classification verifier treats a shuffle square as nonempty.
The shared recognizers also accept the empty word, as required for deletion
distance. The programs account for these conventions.

## Scope of the computations

The article proves why the finite searches suffice for arbitrary lengths:
strong induction for C3, terminating extension layers for C2, residual loops
and exits for the C1 rays, and the absorption and concatenation arguments
for local repairs. No statement about arbitrary lengths is inferred solely
from a numerical cutoff or a finite sample of an infinite family.

The smooth-word conclusions follow from the C3 results and the smoothness
checks performed by `verify_c1_c2_c3.py`. The Kolakoski characterization
follows from the same theorem and the explicit short-word arguments in the
article. The factorization results follow from the proved local lemmas.
These arguments require no separate smooth-word enumeration. The morphism
results have mathematical proofs and require no bounded experimental tests.

The checks comparing recognition methods are implementation checks; the
article proves the exact recurrences on which the finite searches rely.

## Output files

| File under `results/` | Contents |
| --- | --- |
| `verification_summary.json` | Python version, overall status, program exit codes, and timings. |
| `verify_c1_c2_c3_results.json` | Classifications, level counts, complete exception sets, minimal suffix squares, and all 422 length-38 ray seeds with their periods. |
| `local_repairs_report.json` | Finite deletion, absorption, locality, and completion results, with extremal words and timing. |
| `shuffle_core.log` | Recognition comparison output. |
| `verify_c1_c2_c3.log` | Classification-verification output. |
| `verify_local_repairs.log` | Local-repair-verification output. |
| `verify_all.log` | Captured console transcript of the supplied reference run. |

`SHA256SUMS` lists SHA-256 hashes of all other distributed files, with paths
relative to `anc`. Regenerating outputs changes timings and logs, so the
manifest describes the supplied reference files rather than later runs.

## Authorship

Article and companion code: Michał Zwierzyński.
Contact: Michal.Zwierzynski@pw.edu.pl.
Release date: 1 October 2026.

The article's declarations describe assistance with preparation of the
verification scripts.


==> anc/SHA256SUMS <==
fc77a103ed29e42c5c3628ef85da676295da15379fb71cd9362a403402cd62fa  README.md
fd911aa6f5b3d9e24fca0d744f939b4686b06142ea3e0209b201fb91b2483d9b  results/local_repairs_report.json
f56b4ea2e73917ba060c0c6f5897ee4f77cccc32ae1f3d0dbd4fdabe4458774c  results/shuffle_core.log
4b9850b0b2853172f179b2a27064dd244bb08135707c2d1ff3153adc6039176c  results/verification_summary.json
4811c35d0b68d259aaf36425132cfbeb0f6afa2b54d0290e514bef99151715b7  results/verify_all.log
6c2f82c10aba47a6346ac4ba6c5086b0c4f8a244e708a0d89c19b752215383ad  results/verify_c1_c2_c3.log
2990f9117e40f7fc829f997b8c37943876e4eca14599b4fcb38ddb1a49858b13  results/verify_c1_c2_c3_results.json
fb89fb52b07c5423b22be69f9bb1724dfb0a67de44339570d04399b1fd7c88a4  results/verify_local_repairs.log
ec8b40d844b25357af0fd7862975ebd52b9bd7f99a8ffc21b98eb897a6b1f2c5  shuffle_core.py
2ec7529a936492ce15567bb2e136bac7479779b63c8f5aad452fa56c34024554  verify_all.py
b15c42e083510494d0abd11ebf7dc3912939925bf9c609304598a8a79f4dcd7c  verify_c1_c2_c3.py
238b7cb799dd2e61b62198a85f416496dca1766549580377720227d90e75fffe  verify_local_repairs.py


==> anc/results/local_repairs_report.json <==
{
  "status": "passed",
  "kind": "finite checks used in proofs, with the infinite reductions in the manuscript",
  "bad_prefix_nodes_through_38_including_empty": 6609,
  "minimal_nonempty_squares_through_38": 2980,
  "even_parikh_cores": 230,
  "periodic_seeds_at_38": 422,
  "finite_absorptions": 5768,
  "long_absorption_transitions_including_complements": 8,
  "odd_exceptions": [
    "12211211221",
    "21122122112"
  ],
  "sharp_bounds": [
    {
      "operation": "swap",
      "preserve_c1": false,
      "bound": 10,
      "regenerated_extremal_word": "122112112122122122112112"
    },
    {
      "operation": "delete",
      "preserve_c1": false,
      "bound": 11,
      "regenerated_extremal_word": "122112112122122112211212"
    },
    {
      "operation": "swap",
      "preserve_c1": true,
      "bound": 15,
      "regenerated_extremal_word": "122112112122122122112112"
    },
    {
      "operation": "insert",
      "preserve_c1": true,
      "bound": 6,
      "regenerated_extremal_word": "12211211212212212112"
    }
  ],
  "balanced_completion_length": 4,
  "elapsed_seconds": 1.814
}


==> anc/results/shuffle_core.log <==
Core: three exact recognizers agree on all 8191 binary words through length 12.


==> anc/results/verification_summary.json <==
{
  "python_version": "3.12.14",
  "all_passed": true,
  "programs": [
    {
      "program": "shuffle_core.py",
      "returncode": 0,
      "seconds": 2.476,
      "log": "shuffle_core.log"
    },
    {
      "program": "verify_c1_c2_c3.py",
      "returncode": 0,
      "seconds": 63.674,
      "log": "verify_c1_c2_c3.log"
    },
    {
      "program": "verify_local_repairs.py",
      "returncode": 0,
      "seconds": 1.867,
      "log": "verify_local_repairs.log"
    }
  ],
  "seconds": 68.018
}


==> anc/results/verify_all.log <==
Proof-computation verification under Python 3.12.14

=== shuffle_core.py ===
Core: three exact recognizers agree on all 8191 binary words through length 12.

=== verify_c1_c2_c3.py ===
Python: 3.12.14
Running exhaustive verification. All assertions are enabled.
[C3] Enumerating the local tree and the full induction base.
[C2] Enumerating all short even-Parikh exceptions.
[C2] Length 2: 4 words
[C2] Length 4: 10 words
[C2] Length 6: 18 words
[C2] Length 8: 36 words
[C2] Length 10: 68 words
[C2] Length 12: 128 words
[C2] Length 14: 246 words
[C2] Length 16: 468 words
[C2] Length 18: 890 words
[C2] Length 20: 1698 words
[C2] Length 22: 3234 words
[C2] Length 24: 6160 words
[C2] Length 26: 11738 words
[C2] Length 28: 22362 words
[C2] Length 30: 42602 words
[C2] Length 32: 81166 words
[C2] Length 34: 154634 words
[C2] Length 36: 294602 words
[C2] Length 38: 561268 words
[C2] Checking the local tree and both extension layers.
[C1] Enumerating the irreducible words and checking every ray seed.
[Audit] Comparing three recognizers on all binary words through length 16.
C^3 bad-prefix counts: [1, 2, 2, 4, 4, 6, 6, 6, 6, 8, 10, 10, 10, 14, 14, 18, 10, 10, 8, 10, 4, 4, 4, 4, 0]
C^3 bad-prefix tree nodes: 175
C^3 parity base rows: [(18, 284, 134, 0), (20, 440, 232, 0), (22, 674, 324, 0), (24, 1046, 538, 0), (26, 1600, 778, 0), (28, 2470, 1266, 0), (30, 3792, 1856, 0), (32, 5838, 2970, 0), (34, 8998, 4438, 0), (36, 13822, 6990, 0), (38, 21332, 10550, 0), (40, 32740, 16524, 0)]
C^3 even-Parikh base words checked: 46600
C^3 exceptional words: 34
C^2 bad-prefix counts: [1, 2, 2, 4, 4, 6, 6, 6, 6, 8, 10, 14, 12, 18, 18, 22, 16, 20, 20, 26, 22, 30, 26, 32, 28, 38, 38, 50, 40, 52, 36, 46, 36, 44, 22, 26, 10, 10, 8, 8, 0]
C^2 bad-prefix tree nodes: 823
minimal C^2 suffix squares: 288
short C^2 exceptions: 208
first extension candidates: 13752
first exceptional layer: ['122112112122122121121121121121121221221211211221', '1221121122122122112112112112112212212211211221', '2112212211211211221221221221221121121122122112', '211221221211211212212212212212212112112122122112']
second extension candidates: 200
second exceptional layer: []
all C^2 exceptions: 212
C^1 bad-prefix counts through 42: [1, 2, 2, 4, 4, 6, 6, 10, 10, 14, 16, 26, 26, 36, 38, 56, 52, 72, 76, 104, 108, 150, 146, 202, 186, 244, 242, 316, 298, 372, 346, 432, 390, 454, 418, 470, 422, 430, 422, 422, 422, 422, 422]
C^1 even bad-prefix counts: {4: 2, 8: 4, 10: 2, 12: 8, 14: 6, 16: 10, 18: 14, 20: 24, 22: 18, 24: 28, 26: 28, 28: 38, 30: 20, 32: 24, 34: 4}
C^1 even irreducible words: 230
C^1 periodic-ray verification: {'1122': 211, '2211': 211}
C^1 sharp length-34 word: 1221121121221221212211221122112212
all C^1/C^2/C^3 finite-differentiability checks passed
Computed data: results/verify_c1_c2_c3_results.json
Elapsed seconds: 63.583
VERIFICATION SUCCESSFUL

=== verify_local_repairs.py ===
Local repairs: regenerated 6609 nodes, 2980 atoms, 230 cores and 422 seeds.
  Finite deletion base: two deletions for every nonempty even node. One for every odd node except the stated complementary pair.
  Periodic residual loops, exits and all four phases verified.
  All 5768 admissible finite absorptions and 8 long-atom transitions verified.
  Sharp swap, C1=False: 122112112122122122112112. successful starts/gaps (one-based) [1, 3, 8, 10, 15].
  Sharp delete, C1=False: 122112112122122112211212. successful starts/gaps (one-based) [2, 4, 7, 11, 14].
  Sharp swap, C1=True: 122112112122122122112112. successful starts/gaps (one-based) [1, 3, 8, 10].
  Sharp insert, C1=True: 12211211212212212112. successful starts/gaps (one-based) [1, 3, 5, 8, 12, 15].
  Sharp bounds 10, 11, 15, 6 and balanced four-letter completions verified.
Local-repair verification PASSED (1.81 seconds).

ALL VERIFICATIONS SUCCESSFUL (68.0 seconds).
Reports and logs: results


==> anc/results/verify_c1_c2_c3.log <==
Python: 3.12.14
Running exhaustive verification. All assertions are enabled.
[C3] Enumerating the local tree and the full induction base.
[C2] Enumerating all short even-Parikh exceptions.
[C2] Length 2: 4 words
[C2] Length 4: 10 words
[C2] Length 6: 18 words
[C2] Length 8: 36 words
[C2] Length 10: 68 words
[C2] Length 12: 128 words
[C2] Length 14: 246 words
[C2] Length 16: 468 words
[C2] Length 18: 890 words
[C2] Length 20: 1698 words
[C2] Length 22: 3234 words
[C2] Length 24: 6160 words
[C2] Length 26: 11738 words
[C2] Length 28: 22362 words
[C2] Length 30: 42602 words
[C2] Length 32: 81166 words
[C2] Length 34: 154634 words
[C2] Length 36: 294602 words
[C2] Length 38: 561268 words
[C2] Checking the local tree and both extension layers.
[C1] Enumerating the irreducible words and checking every ray seed.
[Audit] Comparing three recognizers on all binary words through length 16.
C^3 bad-prefix counts: [1, 2, 2, 4, 4, 6, 6, 6, 6, 8, 10, 10, 10, 14, 14, 18, 10, 10, 8, 10, 4, 4, 4, 4, 0]
C^3 bad-prefix tree nodes: 175
C^3 parity base rows: [(18, 284, 134, 0), (20, 440, 232, 0), (22, 674, 324, 0), (24, 1046, 538, 0), (26, 1600, 778, 0), (28, 2470, 1266, 0), (30, 3792, 1856, 0), (32, 5838, 2970, 0), (34, 8998, 4438, 0), (36, 13822, 6990, 0), (38, 21332, 10550, 0), (40, 32740, 16524, 0)]
C^3 even-Parikh base words checked: 46600
C^3 exceptional words: 34
C^2 bad-prefix counts: [1, 2, 2, 4, 4, 6, 6, 6, 6, 8, 10, 14, 12, 18, 18, 22, 16, 20, 20, 26, 22, 30, 26, 32, 28, 38, 38, 50, 40, 52, 36, 46, 36, 44, 22, 26, 10, 10, 8, 8, 0]
C^2 bad-prefix tree nodes: 823
minimal C^2 suffix squares: 288
short C^2 exceptions: 208
first extension candidates: 13752
first exceptional layer: ['122112112122122121121121121121121221221211211221', '1221121122122122112112112112112212212211211221', '2112212211211211221221221221221121121122122112', '211221221211211212212212212212212112112122122112']
second extension candidates: 200
second exceptional layer: []
all C^2 exceptions: 212
C^1 bad-prefix counts through 42: [1, 2, 2, 4, 4, 6, 6, 10, 10, 14, 16, 26, 26, 36, 38, 56, 52, 72, 76, 104, 108, 150, 146, 202, 186, 244, 242, 316, 298, 372, 346, 432, 390, 454, 418, 470, 422, 430, 422, 422, 422, 422, 422]
C^1 even bad-prefix counts: {4: 2, 8: 4, 10: 2, 12: 8, 14: 6, 16: 10, 18: 14, 20: 24, 22: 18, 24: 28, 26: 28, 28: 38, 30: 20, 32: 24, 34: 4}
C^1 even irreducible words: 230
C^1 periodic-ray verification: {'1122': 211, '2211': 211}
C^1 sharp length-34 word: 1221121121221221212211221122112212
all C^1/C^2/C^3 finite-differentiability checks passed
Computed data: results/verify_c1_c2_c3_results.json
Elapsed seconds: 63.583
VERIFICATION SUCCESSFUL


==> anc/results/verify_c1_c2_c3_results.json <==
{
  "all_assertions_passed": true,
  "c1": {
    "bad_prefix_counts_through_42": [
      1,
      2,
      2,
      4,
      4,
      6,
      6,
      10,
      10,
      14,
      16,
      26,
      26,
      36,
      38,
      56,
      52,
      72,
      76,
      104,
      108,
      150,
      146,
      202,
      186,
      244,
      242,
      316,
      298,
      372,
      346,
      432,
      390,
      454,
      418,
      470,
      422,
      430,
      422,
      422,
      422,
      422,
      422
    ],
    "even_bad_prefix_counts": {
      "4": 2,
      "8": 4,
      "10": 2,
      "12": 8,
      "14": 6,
      "16": 10,
      "18": 14,
      "20": 24,
      "22": 18,
      "24": 28,
      "26": 28,
      "28": 38,
      "30": 20,
      "32": 24,
      "34": 4
    },
    "irreducible_words": [
      "1221",
      "1221121121",
      "12211211211221",
      "122112112112211212",
      "122112112112212112",
      "12211211212121",
      "122112112121221121",
      "1221121121212211221121",
      "12211211212122112212",
      "1221121121212212",
      "122112112121221211",
      "1221121121212212121121",
      "12211211212122121212",
      "12211211212122122112",
      "122112112122",
      "12211211212211",
      "1221121121221212",
      "122112112122121211",
      "12211211212212122112",
      "1221121121221221",
      "12211211212212211221",
      "12211211212212211221121121",
      "1221121121221221122112112122",
      "122112112122122112211212",
      "122112112122122112212112",
      "12211211212212212112",
      "1221121121221221211211",
      "12211211212212212112112112",
      "122112112122122121121121121221",
      "122112112122122121122112",
      "12211211212212212121",
      "12211211212212212121121121",
      "122112112122122121211211211221",
      "1221121121221221212112112122",
      "122112112122122121211212",
      "122112112122122121212112",
      "122112112122122121221121",
      "1221121121221221212211211221",
      "1221121121221221212211212121",
      "12211211212212212122112122",
      "1221121121221221212211221121",
      "12211211212212212122112211221121",
      "1221121121221221212211221122112212",
      "122112112122122121221122112212",
      "12211211212212212122112212",
      "1221121121221221212212",
      "122112112122122122",
      "12211211212212212211",
      "122112112122122122112112",
      "12211211212212212211211211",
      "122112112122122122112112112121",
      "12211211212212212211211211212212",
      "1221121121221221221121121122",
      "122112112122122122112112121121",
      "12211211212212212211211212112212",
      "1221121121221221221121121212",
      "1221121121221221221121122112",
      "122112112122122122112121",
      "1221121121221221221122",
      "122112112122122122121121",
      "1221121121221221221211211221",
      "1221121121221221221211212121",
      "12211211212212212212112122",
      "1221121121221221221211221121",
      "12211211212212212212112211221121",
      "1221121121221221221211221122112212",
      "122112112122122122121122112212",
      "12211211212212212212112212",
      "1221121121221221221212",
      "122112112212",
      "1221121122121221",
      "12211211221212212112",
      "1221121122122121",
      "12211211221221212112",
      "12211211221221221121",
      "12211211221221221121121121",
      "122112112212212211211211211221",
      "122112112212212211211211212121",
      "12211211221221221121121121212212",
      "1221121122122122112112112122",
      "12211211221221221121121121221221",
      "1221121122122122112112112212",
      "12211211221221221121121122121221",
      "122112112212212211211212",
      "122112112212212211212112",
      "122112112212212212",
      "12211211221221221211",
      "122112112212212212112112",
      "12211211221221221211211211",
      "122112112212212212112112112121",
      "12211211221221221211211211212212",
      "1221121122122122121121121122",
      "12211211221221221211211211221221",
      "122112112212212212112112121121",
      "12211211221221221211211212112212",
      "1221121122122122121121121212",
      "12211211221221221211211212121221",
      "1221121122122122121121122112",
      "12211211221221221211211221121221",
      "122112112212212212112121",
      "1221121122122122121122",
      "122112112212212212121121",
      "1221121122122122121211211221",
      "1221121122122122121211212121",
      "12211211221221221212112122",
      "1221121122122122121211221121",
      "12211211221221221212112212",
      "1221121122122122121212",
      "1221121122122122122112",
      "12211211221221221221121221",
      "12211211221221221221122121",
      "12211212",
      "122112121221",
      "12212112",
      "122121121221",
      "2112",
      "21121221",
      "211212212112",
      "21122121",
      "211221212112",
      "211221221121",
      "211221221121121121",
      "2112212211211211211221",
      "21122122112112112112211212",
      "21122122112112112112212112",
      "2112212211211211212121",
      "21122122112112112121221121",
      "2112212211211211212122112212",
      "211221221121121121212212",
      "21122122112112112121221211",
      "2112212211211211212122121212",
      "2112212211211211212122122112",
      "21122122112112112122",
      "2112212211211211212211",
      "211221221121121121221212",
      "211221221121121121221221",
      "2112212211211211212212211221",
      "21122122112112112122122112212112",
      "2112212211211211212212212121",
      "21122122112112112122122121212112",
      "21122122112112112122122121221121",
      "211221221121121121221221212212",
      "21122122112112112122122122",
      "2112212211211211212212212211",
      "21122122112112112122122122112112",
      "21122122112112112122122122121121",
      "211221221121121121221221221212",
      "21122122112112112212",
      "211221221121121122121221",
      "211221221121121122122121",
      "2112212211211211221221221121",
      "21122122112112112212212211212112",
      "21122122112112112212212212",
      "2112212211211211221221221211",
      "21122122112112112212212212112112",
      "21122122112112112212212212121121",
      "211221221121121122122122121212",
      "211221221121121122122122122112",
      "2112212211211212",
      "21122122112112121221",
      "2112212211212112",
      "21122122112121121221",
      "2112212212",
      "211221221211",
      "2112212212112112",
      "211221221211211211",
      "2112212212112112112121",
      "21122122121121121121221121",
      "211221221211211211212211221121",
      "2112212212112112112122112211221121",
      "21122122121121121121221122112212",
      "2112212212112112112122112212",
      "211221221211211211212212",
      "21122122121121121121221211",
      "2112212212112112112122121212",
      "2112212212112112112122122112",
      "21122122121121121122",
      "2112212212112112112211",
      "211221221211211211221212",
      "211221221211211211221221",
      "2112212212112112112212211221",
      "2112212212112112112212212121",
      "21122122121121121122122121221121",
      "211221221211211211221221212212",
      "21122122121121121122122122",
      "2112212212112112112212212211",
      "21122122121121121122122122121121",
      "211221221211211211221221221212",
      "2112212212112112121121",
      "21122122121121121211221121",
      "211221221211211212112211221121",
      "2112212212112112121122112211221121",
      "21122122121121121211221122112212",
      "2112212212112112121122112212",
      "211221221211211212112212",
      "21122122121121121211221211",
      "2112212212112112121122121212",
      "2112212212112112121122122112",
      "21122122121121121212",
      "211221221211211212121221",
      "211221221211211212122121",
      "21122122121121121212212212",
      "2112212212112112121221221211",
      "211221221211211212122122122112",
      "21122122121121121221",
      "211221221211211212211221",
      "2112212212112112122122",
      "21122122121121121221221221",
      "211221221211211212212212212112",
      "21122122121121122112",
      "211221221211211221121221",
      "211221221211211221122121",
      "21122122121121122112212212",
      "2112212212112112211221221211",
      "2112212212112121",
      "21122122121121211221",
      "211221221211212122",
      "21122122121122",
      "2112212212121121",
      "21122122121211211221",
      "21122122121211212121",
      "2112212212121121212212",
      "211221221212112122",
      "21122122121211221121",
      "2112212212121122112212",
      "211221221212112212",
      "21122122121212",
      "21122122122112",
      "211221221221121221",
      "211221221221122121"
    ],
    "period_counts": {
      "1122": 211,
      "2211": 211
    },
    "rays": [
      {
        "period": "1122",
        "seed": "12112211221122112211221122112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211211211221122112211221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211211221121122112211221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211211221121212112211221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211211221121221221122112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211211221211212112211221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211211221211221221122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211211221212211221122112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212121121122112211221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212121212211221122112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212122112112112211221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212122112121221122112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212122112211211211221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212122112211212122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212122112211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212122112212121122112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212122112212212211221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212122121121221122112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212122121211211211221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212122121211212122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212122121211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212122121212121122112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212122121212212211221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212122122112121122112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212122122112212211221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211212122122122112211221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212211212211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212112211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212121121221122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212121211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212122112121122112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212122112212211221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211212212122122112211221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212211211221122112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212211221121121121122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212211221121121212211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212211221121121221211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212211221121122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212211221121212112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212211221121221221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212211221211212112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212211221211221221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211212212211221212211221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211212212212112112112121122112211"
      },
      {
        "period": "2211",
        "seed": "12211211212212212112112112122112112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212112112112122121221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212212112112112212211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212212112112122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212212112121122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212212112211212112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212112211221221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211212212212112212211221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211212212212121121121121122112211"
      },
      {
        "period": "2211",
        "seed": "12211211212212212121121121122112112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212121121121122121221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212212121121121212211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212212121121121221211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212212121121122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212212121121212112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212121121221221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212121211212112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212121211221221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211212212212121212211221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212122112112112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212212122112112211211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212122112112212122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212122112121211211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212122112121212122112211"
      },
      {
        "period": "2211",
        "seed": "12211211212212212122112121221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211212212212122112122121122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212122112211211211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212122112211212122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212122112211221121121122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212122112211221121212211"
      },
      {
        "period": "2211",
        "seed": "12211211212212212122112211221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211212212212122112211221122121211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212122112211221122122122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212122112211221212112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212122112211221221221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212122112212121122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212122112212212211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212122121211221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212122122122112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212211211211212112112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212211211211212121221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212212211211211212211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212212211211211212212121122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212211211211212212212211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212211211211221211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212211211212112112112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212211211212112121221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212212211211212112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212212211211212112212121122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212211211212112212212211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212211211212121211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212211211212122122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212211211221121211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212211211221122122112211"
      },
      {
        "period": "2211",
        "seed": "12211211212212212211211221221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212211212112112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212211212121221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211212212212211212211221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211212212212211221211221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212212112112112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211212212212212112112211211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212212112112212122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212212112121211211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212212112121212122112211"
      },
      {
        "period": "2211",
        "seed": "12211211212212212212112121221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211212212212212112122121122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212212112211211211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212212112211212122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212212112211221121121122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212212112211221121212211"
      },
      {
        "period": "2211",
        "seed": "12211211212212212212112211221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211212212212212112211221122121211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212212112211221122122122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212212112211221212112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212212112211221221221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212212112212121122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212212112212212211221122"
      },
      {
        "period": "2211",
        "seed": "12211211212212212212121211221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211212212212212122122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211221122112211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211221212112211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211221212211211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211221212212112121122112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211221212212112212211221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211221212212122112211221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211221221211211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211221221212112121122112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211221221212112212211221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211221221212122112211221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211221221221121121121121122112211"
      },
      {
        "period": "2211",
        "seed": "12211211221221221121121121122112112211"
      },
      {
        "period": "1122",
        "seed": "12211211221221221121121121122121221122"
      },
      {
        "period": "2211",
        "seed": "12211211221221221121121121212112112211"
      },
      {
        "period": "1122",
        "seed": "12211211221221221121121121212121221122"
      },
      {
        "period": "1122",
        "seed": "12211211221221221121121121212211221122"
      },
      {
        "period": "1122",
        "seed": "12211211221221221121121121212212121122"
      },
      {
        "period": "2211",
        "seed": "12211211221221221121121121212212212211"
      },
      {
        "period": "1122",
        "seed": "12211211221221221121121121221211221122"
      },
      {
        "period": "1122",
        "seed": "12211211221221221121121121221221121122"
      },
      {
        "period": "2211",
        "seed": "12211211221221221121121121221221212211"
      },
      {
        "period": "1122",
        "seed": "12211211221221221121121122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211221221221121121122121211221122"
      },
      {
        "period": "1122",
        "seed": "12211211221221221121121122121221121122"
      },
      {
        "period": "2211",
        "seed": "12211211221221221121121122121221212211"
      },
      {
        "period": "2211",
        "seed": "12211211221221221121121122122122112211"
      },
      {
        "period": "1122",
        "seed": "12211211221221221121121212112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211221221221121121221221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211221221221121211212112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211221221221121211221221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211221221221121212211221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211221221221122112211221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211221221221211211211212112112211"
      },
      {
        "period": "1122",
        "seed": "12211211221221221211211211212121221122"
      },
      {
        "period": "1122",
        "seed": "12211211221221221211211211212211221122"
      },
      {
        "period": "1122",
        "seed": "12211211221221221211211211212212121122"
      },
      {
        "period": "2211",
        "seed": "12211211221221221211211211212212212211"
      },
      {
        "period": "1122",
        "seed": "12211211221221221211211211221211221122"
      },
      {
        "period": "1122",
        "seed": "12211211221221221211211211221221121122"
      },
      {
        "period": "2211",
        "seed": "12211211221221221211211211221221212211"
      },
      {
        "period": "2211",
        "seed": "12211211221221221211211212112112112211"
      },
      {
        "period": "1122",
        "seed": "12211211221221221211211212112121221122"
      },
      {
        "period": "1122",
        "seed": "12211211221221221211211212112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211221221221211211212112212121122"
      },
      {
        "period": "2211",
        "seed": "12211211221221221211211212112212212211"
      },
      {
        "period": "1122",
        "seed": "12211211221221221211211212121211221122"
      },
      {
        "period": "1122",
        "seed": "12211211221221221211211212121221121122"
      },
      {
        "period": "2211",
        "seed": "12211211221221221211211212121221212211"
      },
      {
        "period": "2211",
        "seed": "12211211221221221211211212122122112211"
      },
      {
        "period": "1122",
        "seed": "12211211221221221211211221121211221122"
      },
      {
        "period": "1122",
        "seed": "12211211221221221211211221121221121122"
      },
      {
        "period": "2211",
        "seed": "12211211221221221211211221121221212211"
      },
      {
        "period": "2211",
        "seed": "12211211221221221211211221122122112211"
      },
      {
        "period": "2211",
        "seed": "12211211221221221211211221221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211221221221211212112112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211221221221211212121221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211221221221211212211221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211221221221211221211221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211221221221212112112112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211221221221212112112211211221122"
      },
      {
        "period": "2211",
        "seed": "12211211221221221212112112212122112211"
      },
      {
        "period": "1122",
        "seed": "12211211221221221212112121211211221122"
      },
      {
        "period": "2211",
        "seed": "12211211221221221212112121212122112211"
      },
      {
        "period": "2211",
        "seed": "12211211221221221212112121221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211221221221212112122121122112211"
      },
      {
        "period": "1122",
        "seed": "12211211221221221212112211211211221122"
      },
      {
        "period": "2211",
        "seed": "12211211221221221212112211212122112211"
      },
      {
        "period": "2211",
        "seed": "12211211221221221212112211221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211221221221212112212121122112211"
      },
      {
        "period": "1122",
        "seed": "12211211221221221212112212212211221122"
      },
      {
        "period": "2211",
        "seed": "12211211221221221212121211221122112211"
      },
      {
        "period": "1122",
        "seed": "12211211221221221212122122112211221122"
      },
      {
        "period": "2211",
        "seed": "12211211221221221221121211221122112211"
      },
      {
        "period": "2211",
        "seed": "12211211221221221221121221121122112211"
      },
      {
        "period": "1122",
        "seed": "12211211221221221221121221212211221122"
      },
      {
        "period": "2211",
        "seed": "12211211221221221221122121121122112211"
      },
      {
        "period": "1122",
        "seed": "12211211221221221221122121212211221122"
      },
      {
        "period": "1122",
        "seed": "12211211221221221221122122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211211221221221221221122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211212121122112211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "12211212122112112211221122112211221122"
      },
      {
        "period": "2211",
        "seed": "12211212122121221122112211221122112211"
      },
      {
        "period": "2211",
        "seed": "12211212212211221122112211221122112211"
      },
      {
        "period": "1122",
        "seed": "12212112121122112211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "12212112122112112211221122112211221122"
      },
      {
        "period": "2211",
        "seed": "12212112122121221122112211221122112211"
      },
      {
        "period": "2211",
        "seed": "12212112212211221122112211221122112211"
      },
      {
        "period": "2211",
        "seed": "12212122112211221122112211221122112211"
      },
      {
        "period": "1122",
        "seed": "21121211221122112211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "21121221121122112211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "21121221211212112211221122112211221122"
      },
      {
        "period": "2211",
        "seed": "21121221211221221122112211221122112211"
      },
      {
        "period": "2211",
        "seed": "21121221212211221122112211221122112211"
      },
      {
        "period": "1122",
        "seed": "21122121121122112211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "21122121211212112211221122112211221122"
      },
      {
        "period": "2211",
        "seed": "21122121211221221122112211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122121212211221122112211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122112112112112112211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122112112112112211211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122112112112112211212121122112211"
      },
      {
        "period": "1122",
        "seed": "21122122112112112112211212212211221122"
      },
      {
        "period": "2211",
        "seed": "21122122112112112112212112121122112211"
      },
      {
        "period": "1122",
        "seed": "21122122112112112112212112212211221122"
      },
      {
        "period": "1122",
        "seed": "21122122112112112112212122112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122112112112121211211221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122112112112121212122112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122112112112121221121121122112211"
      },
      {
        "period": "1122",
        "seed": "21122122112112112121221121212211221122"
      },
      {
        "period": "1122",
        "seed": "21122122112112112121221122112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122112112112121221122121211221122"
      },
      {
        "period": "2211",
        "seed": "21122122112112112121221122122122112211"
      },
      {
        "period": "1122",
        "seed": "21122122112112112121221211212211221122"
      },
      {
        "period": "1122",
        "seed": "21122122112112112121221212112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122112112112121221212121211221122"
      },
      {
        "period": "2211",
        "seed": "21122122112112112121221212122122112211"
      },
      {
        "period": "1122",
        "seed": "21122122112112112121221221121211221122"
      },
      {
        "period": "2211",
        "seed": "21122122112112112121221221122122112211"
      },
      {
        "period": "2211",
        "seed": "21122122112112112121221221221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122112112112122112122112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122112112112122121122112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122112112112122121212112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122112112112122121221221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122112112112122122112112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122112112112122122112211211221122"
      },
      {
        "period": "1122",
        "seed": "21122122112112112122122112212112121122"
      },
      {
        "period": "2211",
        "seed": "21122122112112112122122112212112212211"
      },
      {
        "period": "2211",
        "seed": "21122122112112112122122112212122112211"
      },
      {
        "period": "1122",
        "seed": "21122122112112112122122121211211221122"
      },
      {
        "period": "1122",
        "seed": "21122122112112112122122121212112121122"
      },
      {
        "period": "2211",
        "seed": "21122122112112112122122121212112212211"
      },
      {
        "period": "2211",
        "seed": "21122122112112112122122121212122112211"
      },
      {
        "period": "1122",
        "seed": "21122122112112112122122121221121121122"
      },
      {
        "period": "2211",
        "seed": "21122122112112112122122121221121212211"
      },
      {
        "period": "2211",
        "seed": "21122122112112112122122121221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122112112112122122121221212112211"
      },
      {
        "period": "1122",
        "seed": "21122122112112112122122121221221221122"
      },
      {
        "period": "1122",
        "seed": "21122122112112112122122122112112121122"
      },
      {
        "period": "2211",
        "seed": "21122122112112112122122122112112212211"
      },
      {
        "period": "2211",
        "seed": "21122122112112112122122122112122112211"
      },
      {
        "period": "1122",
        "seed": "21122122112112112122122122121121121122"
      },
      {
        "period": "2211",
        "seed": "21122122112112112122122122121121212211"
      },
      {
        "period": "2211",
        "seed": "21122122112112112122122122121122112211"
      },
      {
        "period": "2211",
        "seed": "21122122112112112122122122121212112211"
      },
      {
        "period": "1122",
        "seed": "21122122112112112122122122121221221122"
      },
      {
        "period": "1122",
        "seed": "21122122112112112211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122112112112212121122112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122112112112212122112112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122112112112212122121221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122112112112212212112112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122112112112212212121221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122112112112212212211211211221122"
      },
      {
        "period": "1122",
        "seed": "21122122112112112212212211212112121122"
      },
      {
        "period": "2211",
        "seed": "21122122112112112212212211212112212211"
      },
      {
        "period": "2211",
        "seed": "21122122112112112212212211212122112211"
      },
      {
        "period": "2211",
        "seed": "21122122112112112212212211221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122112112112212212212112112121122"
      },
      {
        "period": "2211",
        "seed": "21122122112112112212212212112112212211"
      },
      {
        "period": "2211",
        "seed": "21122122112112112212212212112122112211"
      },
      {
        "period": "1122",
        "seed": "21122122112112112212212212121121121122"
      },
      {
        "period": "2211",
        "seed": "21122122112112112212212212121121212211"
      },
      {
        "period": "2211",
        "seed": "21122122112112112212212212121122112211"
      },
      {
        "period": "2211",
        "seed": "21122122112112112212212212121212112211"
      },
      {
        "period": "1122",
        "seed": "21122122112112112212212212121221221122"
      },
      {
        "period": "2211",
        "seed": "21122122112112112212212212211212112211"
      },
      {
        "period": "1122",
        "seed": "21122122112112112212212212211221221122"
      },
      {
        "period": "1122",
        "seed": "21122122112112112212212212212211221122"
      },
      {
        "period": "1122",
        "seed": "21122122112112121211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122112112121221121122112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122112112121221212211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122112112122122112211221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122112121121211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122112121121221121122112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122112121121221212211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122112121122122112211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122112121221122112211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122112211221122112211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121121121121211211221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121121212122112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121121221121121122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121121221121212211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121121221122112112112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121121221122112121221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121121221122112211211211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121121221122112211212122"
      },
      {
        "period": "1122",
        "seed": "21122122121121121121221122112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122121121121121221122112212121122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121121221122112212212211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121121221122121211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121121221122122122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121121221211212211221122"
      },
      {
        "period": "1122",
        "seed": "21122122121121121121221212112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122121121121121221212121211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121121221212122122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121121221221121211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121121221221122122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121121121121221221221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121122112122112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122121121121122121122112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122121121121122121212112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121122121221221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121122122112112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122121121121122122112211211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121122122112212122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121122122121211211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121122122121212122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121122122121221121121122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121122122121221121212211"
      },
      {
        "period": "2211",
        "seed": "21122122121121121122122121221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121121121122122121221212112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121122122121221221221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121122122122112122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121122122122121121121122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121122122122121121212211"
      },
      {
        "period": "2211",
        "seed": "21122122121121121122122122121122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121121121122122122121212112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121122122122121221221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121211211211221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121211212122112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121211221121121122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121211221121212211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121211221122112112112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121211221122112121221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121211221122112211211211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121211221122112211212122"
      },
      {
        "period": "1122",
        "seed": "21122122121121121211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122121121121211221122112212121122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121211221122112212212211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121211221122121211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121211221122122122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121211221211212211221122"
      },
      {
        "period": "1122",
        "seed": "21122122121121121211221212112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122121121121211221212121211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121211221212122122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121211221221121211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121211221221122122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121121121211221221221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121212121122112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122121121121212122112112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121212122121221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121212212112112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121212212121221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121121121212212211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121121121212212212112122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121121121212212212121122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121121121212212212211212112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121212212212211221221122"
      },
      {
        "period": "1122",
        "seed": "21122122121121121212212212212211221122"
      },
      {
        "period": "1122",
        "seed": "21122122121121121221121122112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122121121121221122112112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121121221122121221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121121121221212211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121121121221221211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121121121221221221121122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121121121221221221211212112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121121221221221211221221122"
      },
      {
        "period": "1122",
        "seed": "21122122121121121221221221212211221122"
      },
      {
        "period": "1122",
        "seed": "21122122121121122112121122112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122121121122112122112112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121122112122121221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121122112212112112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121122112212121221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121121122112212211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121121122112212212112122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121121122112212212121122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121122112212212212211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121122122112211221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121121211211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122121121211221121122112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121121211221212211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121121212122112211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121121212212112211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121121221122112211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121122121122112211221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121211211211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122121211211221121122112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121211211221212211221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121211212121121122112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121211212121212211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121211212122112211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121211212122121211221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121211212122122122112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121211212212112211221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121211221121121122112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121211221121212211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121211221122112211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122121211221122121211221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121211221122122122112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121211221212112211221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121211221221221122112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122121212121122112211221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122121212212211221122112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122122112121122112211221122112211"
      },
      {
        "period": "2211",
        "seed": "21122122122112122112112211221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122122112122121221122112211221122"
      },
      {
        "period": "2211",
        "seed": "21122122122112212112112211221122112211"
      },
      {
        "period": "1122",
        "seed": "21122122122112212121221122112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122122112212211221122112211221122"
      },
      {
        "period": "1122",
        "seed": "21122122122122112211221122112211221122"
      },
      {
        "period": "2211",
        "seed": "21221122112211221122112211221122112211"
      }
    ],
    "sharp_word": "1221121121221221212211221122112212"
  },
  "c2": {
    "bad_prefix_counts": [
      1,
      2,
      2,
      4,
      4,
      6,
      6,
      6,
      6,
      8,
      10,
      14,
      12,
      18,
      18,
      22,
      16,
      20,
      20,
      26,
      22,
      30,
      26,
      32,
      28,
      38,
      38,
      50,
      40,
      52,
      36,
      46,
      36,
      44,
      22,
      26,
      10,
      10,
      8,
      8,
      0
    ],
    "exceptional_words": [
      "112112112122122112",
      "11211211212212212211211221",
      "11211211221221221211211221",
      "1121121221221211211221",
      "11212212112112112122122112",
      "112122122112",
      "1121221221221121121122122112",
      "11212212212211211221",
      "1122121121121122122112",
      "11221211211221",
      "1122122122112112112122122112",
      "1122122122121121121122122112",
      "11221221221211211221",
      "121121121122122112",
      "12112112112212212211211221",
      "1211211221",
      "12112122122122112112112122122112",
      "12112122122122121121121122122112",
      "121121221221221211211221",
      "12112212112112112122122112",
      "121122122112",
      "1211221221221121121122122112",
      "12112212212211211221",
      "12122112",
      "121221221121121122122112",
      "1212212211211221",
      "1221",
      "1221121121",
      "1221121121121122122112",
      "122112112112112212212211211221",
      "122112112112122112",
      "12211211211212212211211221",
      "12211211211221",
      "122112112112212112",
      "122112112122",
      "12211211212211",
      "1221121121221221",
      "122112112122122112122112",
      "12211211212212212112",
      "1221121121221221211211",
      "12211211212212212112112112",
      "122112112122122121121121121121121221221211211221",
      "12211211212212212112112112112122122112",
      "122112112122122121121121121221",
      "122112112122122122",
      "12211211212212212211",
      "122112112122122122112112",
      "12211211212212212211211211",
      "12211211212212212211211211212212",
      "1221121121221221221121121122",
      "122112112122122122121121",
      "12211211212212212212112112122112",
      "1221121121221221221211211221",
      "12211211212212212212112122",
      "12211211212212212212112212",
      "1221121121221221221221121122122112",
      "12211211212212212212212112112122122112",
      "122112112212",
      "1221121122122112112112112122122112",
      "1221121122122121",
      "1221121122122121121121121122122112",
      "12211211221221211211211221",
      "12211211221221221121",
      "12211211221221221121121121",
      "12211211221221221121121121121122122112",
      "1221121122122122112112112112112212212211211221",
      "1221121122122122112112112112122112",
      "122112112212212211211211211221",
      "1221121122122122112112112122",
      "12211211221221221121121121221221",
      "1221121122122122112112112212",
      "122112112212212211211212",
      "122112112212212212",
      "12211211221221221211",
      "122112112212212212112112",
      "12211211221221221211211211",
      "12211211221221221211211211212212",
      "1221121122122122121121121122",
      "12211211221221221211211211221221",
      "12211211221221221211211221211221",
      "1221121122122122121122",
      "1221121122122122122112",
      "12211211221221221221121221",
      "1221121122122122122121121122122112",
      "12211211221221221221211221",
      "12211211221221221221221121121122122112",
      "122112112212212212212211211221",
      "12211212",
      "122112122112112122122112",
      "12211212211211212212212211211221",
      "12211212212212112112112122122112",
      "122112122122122112",
      "1221121221221221221121121122122112",
      "12211212212212212211211221",
      "12212112",
      "122121121121121221221211211221",
      "12212112112122122112",
      "122121121221",
      "122121122122122112",
      "12212112212212212211211221",
      "122122112112112122122112",
      "12212211211211212212212211211221",
      "122122121121121122122112",
      "12212212112112112212212211211221",
      "1221221211211221",
      "12212212212112112122122112",
      "2112",
      "21121121121221221211211221",
      "2112112122122112",
      "21121121221221221121121122122112",
      "211211212212212211211221",
      "21121122122122121121121122122112",
      "211211221221221211211221",
      "21121221",
      "21121221121121121122122112",
      "211212211211211221",
      "211212212112",
      "21121221221211211221",
      "211212212212212112112122122112",
      "21122121",
      "21122121121121121122122112",
      "2112212112112112112212212211211221",
      "211221211211211221",
      "21122121121121221221221211211221",
      "21122121122122121121121122122112",
      "211221211221221211211221",
      "211221221121",
      "211221221121121121",
      "211221221121121121121122122112",
      "21122122112112112112112212212211211221",
      "21122122112112112112122112",
      "2112212211211211211212212211211221",
      "2112212211211211211221",
      "21122122112112112112212112",
      "21122122112112112122",
      "2112212211211211212211",
      "211221221121121121221221",
      "21122122112112112122122112122112",
      "21122122112112112122122122",
      "2112212211211211212212212211",
      "21122122112112112122122122112112",
      "21122122112112112122122122121121",
      "21122122112112112212",
      "211221221121121122122121",
      "2112212211211211221221221121",
      "21122122112112112212212212",
      "2112212211211211221221221211",
      "21122122112112112212212212112112",
      "211221221121121122122122122112",
      "2112212211211211221221221221211221",
      "2112212211211211221221221221221121121122122112",
      "21122122112112112212212212212211211221",
      "2112212211211212",
      "21122122112112122122122112",
      "2112212211211212212212212211211221",
      "2112212211211221221221221211211221",
      "2112212212",
      "211221221211",
      "2112212212112112",
      "211221221211211211",
      "21122122121121121121121221221211211221",
      "2112212212112112112112212211211221",
      "21122122121121121121221121",
      "211221221211211211212212",
      "21122122121121121121221211",
      "2112212212112112112122122112",
      "21122122121121121121221221211221",
      "21122122121121121122",
      "211221221211211211221221",
      "21122122121121121122122122",
      "2112212212112112112212212211",
      "21122122121121121122122122121121",
      "21122122121121121221",
      "2112212212112112122122",
      "21122122121121121221221221",
      "211221221211211212212212212112",
      "21122122121121121221221221221211211221",
      "211221221211211212212212212212212112112122122112",
      "211221221211211221211221",
      "21122122121122",
      "21122122122112",
      "211221221221121221",
      "21122122122121121122122112",
      "211221221221211221",
      "211221221221221121121122122112",
      "2112212212212211211221",
      "2121121122122112",
      "212112112212212211211221",
      "21211221",
      "21221121121122122112",
      "2122112112112212212211211221",
      "212211211221",
      "21221121221221221211211221",
      "212212112112112122122112",
      "21221211211211212212212211211221",
      "21221211211211221221221211211221",
      "2122122112",
      "21221221221121121122122112",
      "212212212211211221",
      "22112112112122122112",
      "2211211211212212212211211221",
      "2211211211221221221211211221",
      "22112122122112",
      "2211212212212211211221",
      "22121121121122122112",
      "2212112112112212212211211221",
      "221211211221",
      "22121121221221221211211221",
      "2212212112112122122112",
      "22122122112112112122122112",
      "22122122121121121122122112",
      "221221221211211221"
    ],
    "first_candidate_count": 13752,
    "first_exceptional_layer": [
      "122112112122122121121121121121121221221211211221",
      "1221121122122122112112112112112212212211211221",
      "2112212211211211221221221221221121121122122112",
      "211221221211211212212212212212212112112122122112"
    ],
    "minimal_suffix_counts": [
      [
        2,
        2
      ],
      [
        4,
        2
      ],
      [
        6,
        4
      ],
      [
        8,
        2
      ],
      [
        10,
        2
      ],
      [
        12,
        6
      ],
      [
        14,
        10
      ],
      [
        16,
        14
      ],
      [
        18,
        8
      ],
      [
        20,
        14
      ],
      [
        22,
        16
      ],
      [
        24,
        18
      ],
      [
        26,
        12
      ],
      [
        28,
        32
      ],
      [
        30,
        36
      ],
      [
        32,
        30
      ],
      [
        34,
        36
      ],
      [
        36,
        26
      ],
      [
        38,
        10
      ],
      [
        40,
        8
      ]
    ],
    "minimal_suffix_squares": [
      "11",
      "112112",
      "1121121121121221221211211221",
      "1121121121221221221121121122122112",
      "1121121122122122121121121122122112",
      "1121121221",
      "1121121221121121121122122112",
      "11211212211211211221",
      "11211212212112",
      "11211212212212212112112122122112",
      "112112212212112112112122122112",
      "1121122122122112",
      "11211221221221221121121122122112",
      "112112212212212211211221",
      "1121221121121122122112",
      "112122112112112212212211211221",
      "11212211211221",
      "1121221121221221221211211221",
      "1121221211211211212212212211211221",
      "1121221211211211221221221211211221",
      "112212112112112212212211211221",
      "1122121121221221221211211221",
      "112212212112112122122112",
      "121121",
      "121121121121121122122112",
      "12112112112112112212212211211221",
      "1211211211211221",
      "12112112112122122122112112112122122112",
      "12112112112122122122121121121122122112",
      "121121121121221221221211211221",
      "12112112112212112112112122122112",
      "1211211211221221221121121122122112",
      "12112112122112",
      "121121121221221121121122122112",
      "1211211212212211211221",
      "12112112212112",
      "121121122121121121121221221211211221",
      "12112112212112112122122112",
      "121121122121121221",
      "121121122121122122122112",
      "12112112212112212212212211211221",
      "121121122122112112112122122112",
      "12112112212211211211212212212211211221",
      "121121122122121121121122122112",
      "12112112212212112112112212212211211221",
      "1211211221221211211221",
      "12112112212212212112112122122112",
      "12112122112112112122122112",
      "1211212211211211212212212211211221",
      "1211212211211211221221221211211221",
      "12112122112122122112",
      "1211212211212212212211211221",
      "12112122121121121122122112",
      "1211212212112112112212212211211221",
      "121121221211211221",
      "12112122121121221221221211211221",
      "1211212212212112112122122112",
      "12112212",
      "1211221211211211212212212211211221",
      "1211221211211211221221221211211221",
      "121122121121121221221211211221",
      "1211221211212212112112112122122112",
      "12112212112122122112",
      "121122121121221221221121121122122112",
      "1211221211212212212211211221",
      "121122121122121121121122122112",
      "1211221211221211211221",
      "121122121122122122112112112122122112",
      "121122121122122122121121121122122112",
      "1211221211221221221211211221",
      "1211221221121121121221221211211221",
      "121122122112112122122112",
      "1211221221121121221221221121121122122112",
      "12112212211211212212212211211221",
      "1211221221121122122122121121121122122112",
      "12112212211211221221221211211221",
      "1211221221121221",
      "1211221221121221121121121122122112",
      "12112212211212211211211221",
      "12112212211212212112",
      "1211221221121221221211211221",
      "12112212211212212212212112112122122112",
      "121122122121121122122112",
      "12112212212112112212212211211221",
      "1211221221211221",
      "121122122122112112112212212211211221",
      "1211221221221121221221221211211221",
      "12112212212212112112112122122112",
      "1211221221221211211211212212212211211221",
      "1211221221221211211211221221221211211221",
      "121122122122122112",
      "1211221221221221221121121122122112",
      "12112212212212212211211221",
      "1212",
      "121221121121121221221211211221",
      "12122112112122122112",
      "121221121121221221221121121122122112",
      "1212211211212212212211211221",
      "121221121122122122121121121122122112",
      "1212211211221221221211211221",
      "121221121221",
      "121221121221121121121122122112",
      "1212211212211211211221",
      "1212211212212112",
      "121221121221221211211221",
      "1212211212212212212112112122122112",
      "12122121121122122112",
      "1212212112112212212211211221",
      "121221211221",
      "12122122112112112212212211211221",
      "121221221121221221221211211221",
      "1212212212112112112122122112",
      "121221221211211211212212212211211221",
      "121221221211211211221221221211211221",
      "12122122122112",
      "121221221221221121121122122112",
      "1212212212212211211221",
      "122112112122122122112112112122122112",
      "122112112122122122121121121122122112",
      "122112112212112112112122122112",
      "1221121122122112",
      "12211211221221221121121122122112",
      "122112112212212211211221",
      "122112122112",
      "1221121221221121121122122112",
      "12211212212211211221",
      "122121121121221221221121121122122112",
      "1221211211212212212211211221",
      "122121121122122122121121121122122112",
      "1221211211221221221211211221",
      "122121121221121121121122122112",
      "1221211212211211211221",
      "1221211212212112",
      "122121121221221211211221",
      "1221211212212212212112112122122112",
      "12212112212212112112112122122112",
      "1221211221221221221121121122122112",
      "12212211211211221221221211211221",
      "122122112122122112",
      "12212211212212212211211221",
      "122122121121221221221211211221",
      "122122122122112112112122122112",
      "122122122122121121121122122112",
      "1221221221221211211221",
      "2112112112112122122112",
      "211211211211212212212211211221",
      "211211211211221221221211211221",
      "211211212212112112112122122112",
      "21121122121121121122122112",
      "211211221211211221",
      "21121122122122112112112122122112",
      "2112122112112112112212212211211221",
      "21121221121121221221221211211221",
      "2112122121121121121221221211211221",
      "211212212112112122122112",
      "2112122121121221",
      "2112122121122122122112",
      "211212212112212212212211211221",
      "2112122122112112112122122112",
      "211212212211211211212212212211211221",
      "2112122122121121121122122112",
      "211212212212112112112212212211211221",
      "21122121121122122112",
      "2112212112112212212211211221",
      "211221211221",
      "211221221121121122122112",
      "21122122112112112212212211211221",
      "2112212211211221",
      "211221221121221221221211211221",
      "211221221211211211212212212211211221",
      "211221221211211211221221221211211221",
      "2121",
      "2121121121121122122112",
      "212112112112112212212211211221",
      "21211211211221",
      "212112112122122122112112112122122112",
      "212112112122122122121121121122122112",
      "2121121121221221221211211221",
      "212112112212112112112122122112",
      "21211211221221221121121122122112",
      "212112122112",
      "2121121221221121121122122112",
      "21211212212211211221",
      "212112212112",
      "2121122121121121121221221211211221",
      "212112212112112122122112",
      "2121122121121221",
      "2121122121122122122112",
      "212112212112212212212211211221",
      "2121122122112112112122122112",
      "212112212211211211212212212211211221",
      "2121122122121121121122122112",
      "212112212212112112112212212211211221",
      "21211221221211211221",
      "212112212212212112112122122112",
      "21221121",
      "21221121121121121122122112",
      "2122112112112112112212212211211221",
      "212211211211211221",
      "2122112112112122122122112112112122122112",
      "2122112112112122122122121121121122122112",
      "21221121121121221221221211211221",
      "2122112112112212112112112122122112",
      "212211211211221221221121121122122112",
      "2122112112122112",
      "21221121121221221121121122122112",
      "212211211212212211211221",
      "2122112112212112",
      "21221121122121121121121221221211211221",
      "2122112112212112112122122112",
      "21221121122121121221",
      "21221121122121122122122112",
      "2122112112212112212212212211211221",
      "21221121122122112112112122122112",
      "2122112112212211211211212212212211211221",
      "21221121122122121121121122122112",
      "2122112112212212112112112212212211211221",
      "212211211221221211211221",
      "2122112112212212212112112122122112",
      "2122112122112112112122122112",
      "212211212211211211212212212211211221",
      "212211212211211211221221221211211221",
      "2122112122112122122112",
      "212211212211212212212211211221",
      "2122112122121121121122122112",
      "212211212212112112112212212211211221",
      "21221121221211211221",
      "2122112122121121221221221211211221",
      "212211212212212112112122122112",
      "2122112122122122112112112122122112",
      "2122112122122122121121121122122112",
      "212212",
      "2122121121121221221211211221",
      "21221211212212112112112122122112",
      "212212112122122112",
      "2122121121221221221121121122122112",
      "21221211212212212211211221",
      "2122121122121121121122122112",
      "21221211221211211221",
      "2122121122122122112112112122122112",
      "2122121122122122121121121122122112",
      "21221211221221221211211221",
      "21221221121121121221221211211221",
      "2122122112112122122112",
      "21221221121121221221221121121122122112",
      "212212211211212212212211211221",
      "21221221121122122122121121121122122112",
      "212212211211221221221211211221",
      "21221221121221",
      "21221221121221121121121122122112",
      "212212211212211211211221",
      "212212211212212112",
      "21221221121221221211211221",
      "212212211212212212212112112122122112",
      "2122122121121122122112",
      "212212212112112212212211211221",
      "21221221211221",
      "2122122122112112112212212211211221",
      "21221221221121221221221211211221",
      "212212212212112112112122122112",
      "21221221221211211211212212212211211221",
      "21221221221211211211221221221211211221",
      "2122122122122112",
      "21221221221221221121121122122112",
      "212212212212212211211221",
      "22",
      "221121121221221211211221",
      "2211212212112112112122122112",
      "221121221221221121121122122112",
      "2212112122122122112112112122122112",
      "2212112122122122121121121122122112",
      "2212112212112112112122122112",
      "22121122122112",
      "221211221221221121121122122112",
      "2212112212212211211221",
      "221221",
      "221221121121121122122112",
      "22122112112112112212212211211221",
      "2212211211211221",
      "221221121121221221221211211221",
      "2212212112",
      "22122121121121121221221211211221",
      "22122121121221",
      "22122121122122122112",
      "2212212112212212212211211221",
      "2212212211211211212212212211211221",
      "2212212212112112112212212211211221",
      "2212212212212112112122122112"
    ],
    "second_candidate_count": 200,
    "second_exceptional_layer": [],
    "short_level_rows": [
      [
        2,
        4,
        2,
        0
      ],
      [
        4,
        10,
        6,
        2
      ],
      [
        6,
        18,
        6,
        0
      ],
      [
        8,
        36,
        20,
        6
      ],
      [
        10,
        68,
        32,
        4
      ],
      [
        12,
        128,
        68,
        10
      ],
      [
        14,
        246,
        118,
        6
      ],
      [
        16,
        468,
        240,
        8
      ],
      [
        18,
        890,
        440,
        16
      ],
      [
        20,
        1698,
        858,
        16
      ],
      [
        22,
        3234,
        1604,
        12
      ],
      [
        24,
        6160,
        3092,
        20
      ],
      [
        26,
        11738,
        5854,
        36
      ],
      [
        28,
        22362,
        11202,
        18
      ],
      [
        30,
        42602,
        21272,
        10
      ],
      [
        32,
        81166,
        40614,
        24
      ],
      [
        34,
        154634,
        77282,
        12
      ],
      [
        36,
        294602,
        147354,
        0
      ],
      [
        38,
        561268,
        280568,
        8
      ]
    ],
    "terminal_words": [
      "122112112122122122112112112122122122112",
      "122112112212212211211211212212211211221",
      "122112112212212212112112112122122122112",
      "122112112212212212112112112212211211221",
      "211221221121121121221221221121122122112",
      "211221221121121121221221221211211211221",
      "211221221121121122122122121121122122112",
      "211221221211211211221221221211211211221"
    ]
  },
  "c3": {
    "bad_prefix_counts": [
      1,
      2,
      2,
      4,
      4,
      6,
      6,
      6,
      6,
      8,
      10,
      10,
      10,
      14,
      14,
      18,
      10,
      10,
      8,
      10,
      4,
      4,
      4,
      4,
      0
    ],
    "even_parikh_base_total": 46600,
    "exceptional_words": [
      "112122122112",
      "11221211211221",
      "1211211221",
      "121122122112",
      "12122112",
      "1212212211211221",
      "1221",
      "1221121121",
      "122112112122",
      "12211211212211",
      "1221121121221221",
      "122112112212",
      "1221121122122121",
      "12211212",
      "12212112",
      "122121121221",
      "1221221211211221",
      "2112",
      "2112112122122112",
      "21121221",
      "211212212112",
      "21122121",
      "211221221121",
      "2112212211211212",
      "2112212212",
      "211221221211",
      "2112212212112112",
      "21122122121122",
      "2121121122122112",
      "21211221",
      "212211211221",
      "2122122112",
      "22112122122112",
      "221211211221"
    ],
    "parity_base_rows": [
      [
        18,
        284,
        134,
        0
      ],
      [
        20,
        440,
        232,
        0
      ],
      [
        22,
        674,
        324,
        0
      ],
      [
        24,
        1046,
        538,
        0
      ],
      [
        26,
        1600,
        778,
        0
      ],
      [
        28,
        2470,
        1266,
        0
      ],
      [
        30,
        3792,
        1856,
        0
      ],
      [
        32,
        5838,
        2970,
        0
      ],
      [
        34,
        8998,
        4438,
        0
      ],
      [
        36,
        13822,
        6990,
        0
      ],
      [
        38,
        21332,
        10550,
        0
      ],
      [
        40,
        32740,
        16524,
        0
      ]
    ],
    "terminal_words": [
      "12211211212212211211221",
      "12211211221221211211221",
      "21122122112112122122112",
      "21122122121121122122112"
    ]
  },
  "recognizers_compared_on_all_binary_words_through_length": 16
}


==> anc/results/verify_local_repairs.log <==
Local repairs: regenerated 6609 nodes, 2980 atoms, 230 cores and 422 seeds.
  Finite deletion base: two deletions for every nonempty even node. One for every odd node except the stated complementary pair.
  Periodic residual loops, exits and all four phases verified.
  All 5768 admissible finite absorptions and 8 long-atom transitions verified.
  Sharp swap, C1=False: 122112112122122122112112. successful starts/gaps (one-based) [1, 3, 8, 10, 15].
  Sharp delete, C1=False: 122112112122122112211212. successful starts/gaps (one-based) [2, 4, 7, 11, 14].
  Sharp swap, C1=True: 122112112122122122112112. successful starts/gaps (one-based) [1, 3, 8, 10].
  Sharp insert, C1=True: 12211211212212212112. successful starts/gaps (one-based) [1, 3, 5, 8, 12, 15].
  Sharp bounds 10, 11, 15, 6 and balanced four-letter completions verified.
Local-repair verification PASSED (1.81 seconds).


==> anc/shuffle_core.py <==
# Companion code for "Shuffle Squares in Differentiable Words".
# Author: Michał Zwierzyński
# E-mail: Michal.Zwierzynski@pw.edu.pl
# Version of 1 October 2026.
"""Exact shuffle-square routines, using only Python's standard library.

All routines regard the empty word as a shuffle square. The primary run
recurrence is proved in the manuscript. The independent literal enumeration
is deliberately restricted to short words by its callers. Importing this
module never starts a verification.
"""

from collections import Counter
from functools import lru_cache
from itertools import combinations, groupby, product


def require(condition, message):
    """Report the failed mathematical check even under python -O."""
    if not condition:
        raise RuntimeError("Verification failed: " + message)


def even_parikh(word):
    return all(n % 2 == 0 for n in Counter(word).values())


def is_c1(word):
    return set(word) <= set("12") and "111" not in word and "222" not in word


def complement(word):
    return word.translate(str.maketrans("12", "21"))


@lru_cache(maxsize=150000)
def is_shuffle_square(word):
    """Exact memoized depth-first traversal of the run-capacity recurrence."""
    if not even_parikh(word):
        return False
    runs = [(a, len(list(g))) for a, g in groupby(word)]
    remaining = [0] * (len(runs) + 1)
    for i in range(len(runs) - 1, -1, -1):
        remaining[i] = remaining[i + 1] + runs[i][1]

    @lru_cache(maxsize=None)
    def visit(i, q):
        if len(q) > remaining[i]:
            return False
        if i == len(runs):
            return q == ""
        a, r = runs[i]
        # Small x first: cancel the residual as soon as possible.
        for x in range(r + 1):
            y = r - x
            z = q + a * x
            if z.startswith(a * y) and visit(i + 1, z[y:]):
                return True
        return False

    return visit(0, "")


def residual_reachable(initial, word, target=""):
    """Whether the exact letter recurrence takes initial to target on word.

    The bound len(q) <= remaining + len(target) is lossless, since one input
    letter can reduce the residual length by at most one.
    """
    if (len(initial) + len(word) - len(target)) % 2:
        return False

    @lru_cache(maxsize=None)
    def visit(i, q):
        if len(q) > len(word) - i + len(target):
            return False
        if i == len(word):
            return q == target
        a = word[i]
        if q.startswith(a) and visit(i + 1, q[1:]):
            return True
        return visit(i + 1, q + a)

    return visit(0, initial)


def is_shuffle_square_letter(word):
    return even_parikh(word) and residual_reachable("", word)


def is_shuffle_square_literal(word):
    """Independent definition-level test, enumerating half-sized supports."""
    n = len(word)
    if n % 2:
        return False
    if not n:
        return True
    # Exchanging the two copies lets us require position zero in the first.
    for tail in combinations(range(1, n), n // 2 - 1):
        chosen = {0, *tail}
        if "".join(word[i] for i in range(n) if i in chosen) == "".join(
            word[i] for i in range(n) if i not in chosen
        ):
            return True
    return False


def all_words(alphabet, max_length):
    for n in range(max_length + 1):
        for letters in product(alphabet, repeat=n):
            yield "".join(letters)


def verify_short_recognizers(max_length=12):
    count = 0
    for word in all_words("12", max_length):
        answer = is_shuffle_square(word)
        require(answer == is_shuffle_square_letter(word),
                "run/letter disagreement on " + repr(word))
        require(answer == is_shuffle_square_literal(word),
                "run/literal disagreement on " + repr(word))
        count += 1
    return count


def c1_bad_prefix_tree(max_length=38):
    """Regenerate every bad-prefix level and all square children (atoms).

    levels[n] consists of C1 words of length n having no nonempty square
    prefix. Every square child of a level is a minimal nonempty square.
    """
    levels = [[""]]
    minimal_squares = []
    for _ in range(max_length):
        next_level = []
        for word in levels[-1]:
            for a in "12":
                if word.endswith(a * 2):
                    continue
                child = word + a
                if is_shuffle_square(child):
                    minimal_squares.append(child)
                else:
                    next_level.append(child)
        levels.append(next_level)
    return levels, minimal_squares


def delete_positions(word, positions):
    positions = set(positions)
    return "".join(a for i, a in enumerate(word) if i not in positions)


def has_square_after_deletions(word, number):
    """Return one tuple of zero-based deleted positions, or None."""
    for positions in combinations(range(len(word)), number):
        if is_shuffle_square(delete_positions(word, positions)):
            return positions
    return None


def main():
    checked = verify_short_recognizers()
    print(f"Core: three exact recognizers agree on all {checked} binary words through length 12.")


if __name__ == "__main__":
    main()


==> anc/verify_all.py <==
# Companion code for "Shuffle Squares in Differentiable Words".
# Author: Michał Zwierzyński
# E-mail: Michal.Zwierzynski@pw.edu.pl
# Version of 1 October 2026.
"""Run every verification accompanying the manuscript.

Usage: python verify_all.py [--output-dir results]
Only Python's standard library is needed. Every program is run afresh.
Existing reports are never used as evidence that a check has passed.
"""

import argparse
import json
import platform
from pathlib import Path
import subprocess
import sys
from time import perf_counter


PROGRAMS = (
    "shuffle_core.py",
    "verify_c1_c2_c3.py",
    "verify_local_repairs.py",
)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output-dir", type=Path, default=Path("results"),
                        help="Directory for newly computed JSON reports and logs.")
    args = parser.parse_args()
    if not __debug__:
        parser.error("Do not use -O or -OO: the retained verification programs use assertions.")
    if sys.version_info < (3, 10):
        parser.error("Python 3.10 or newer is required.")
    output = args.output_dir.resolve()
    output.mkdir(parents=True, exist_ok=True)
    scripts = Path(__file__).resolve().parent
    started = perf_counter()
    report = {"python_version": platform.python_version(),
              "all_passed": False, "programs": []}
    report_path = output / "verification_summary.json"
    # Mark an interrupted or failed new run explicitly. Do not leave a stale
    # success summary from an earlier execution.
    report_path.write_text(json.dumps(report, indent=2) + "\n", encoding="utf-8")
    print(f"Proof-computation verification under Python {platform.python_version()}", flush=True)
    for program in PROGRAMS:
        print(f"\n=== {program} ===", flush=True)
        command = [sys.executable, "-u", str(scripts / program)]
        if program != "shuffle_core.py":
            command += ["--output-dir", str(output)]
        step_started = perf_counter()
        log_name = Path(program).stem + ".log"
        with (output / log_name).open("w", encoding="utf-8") as log:
            process = subprocess.Popen(command, stdout=subprocess.PIPE,
                                       stderr=subprocess.STDOUT, text=True,
                                       encoding="utf-8", errors="replace")
            for line in process.stdout:
                print(line, end="", flush=True)
                log.write(line)
                log.flush()
            returncode = process.wait()
        report["programs"].append({"program": program, "returncode": returncode,
                                   "seconds": round(perf_counter() - step_started, 3),
                                   "log": log_name})
        report["seconds"] = round(perf_counter() - started, 3)
        report_path.write_text(json.dumps(report, indent=2) + "\n", encoding="utf-8")
        if returncode:
            raise SystemExit(f"VERIFICATION FAILED: {program} exited with status {returncode}.")
    report["all_passed"] = True
    report_path.write_text(json.dumps(report, indent=2) + "\n", encoding="utf-8")
    print(f"\nALL VERIFICATIONS SUCCESSFUL ({report['seconds']:.1f} seconds).", flush=True)
    print(f"Reports and logs: {args.output_dir}", flush=True)


if __name__ == "__main__":
    main()


==> anc/verify_c1_c2_c3.py <==
#!/usr/bin/env python3
# Companion code for "Shuffle Squares in Differentiable Words".
# Author: Michał Zwierzyński
# E-mail: Michal.Zwierzynski@pw.edu.pl
# Version of 1 October 2026.
"""Primary exhaustive verification for C^1, C^2, and C^3.

Run with Python 3.10 or later, without -O or -OO:
    python3 verify_c1_c2_c3.py --output-dir results

Only the Python standard library is used. All mathematical operations
use exact strings, sets, integers, or Boolean values. No external files,
network access, random sampling, or floating-point arithmetic are needed.
The timing line is informational and does not enter any verification.
"""

import argparse
import json
import platform
import sys
from pathlib import Path
from time import perf_counter

from collections import Counter


from functools import lru_cache


from itertools import groupby, product


COMPLEMENT = str.maketrans("12", "21")


def derivative(word):
    """Dekking's finite derivative. None means undefined."""
    runs = [sum(1 for _ in block) for _, block in groupby(word)]
    if any(length > 2 for length in runs):
        return None
    if runs and runs[0] == 1:
        runs = runs[1:]
    if runs and runs[-1] == 1:
        runs = runs[:-1]
    return "".join(map(str, runs))


def is_c_k(word, k):
    """Whether D^j(word) is defined for 1 <= j <= k."""
    for _ in range(k):
        word = derivative(word)
        if word is None:
            return False
    return True


def is_smooth(word):
    while word:
        word = derivative(word)
        if word is None:
            return False
    return True


@lru_cache(maxsize=None)
def is_shuffle_square(word):
    """Exact residual-state test."""
    if (
        not word
        or len(word) % 2
        or word.count("1") % 2
        or word.count("2") % 2
    ):
        return False
    states = {""}
    for position, letter in enumerate(word, start=1):
        next_states = (
            {residual + letter for residual in states}
            | {
                residual[1:]
                for residual in states
                if residual and residual[0] == letter
            }
        )
        remaining = len(word) - position
        states = {
            residual
            for residual in next_states
            if len(residual) <= remaining
        }
    return "" in states


@lru_cache(maxsize=None)
def is_shuffle_square_by_runs_reference(word):
    """Exact run-capacity test obtained from canonical perfect twins."""
    if (
        not word
        or len(word) % 2
        or word.count("1") % 2
        or word.count("2") % 2
    ):
        return False
    runs = [
        (letter, sum(1 for _ in block))
        for letter, block in groupby(word)
    ]
    states = {""}
    remaining = len(word)
    for letter, capacity in runs:
        remaining -= capacity
        next_states = set()
        for residual in states:
            for first_size in range(capacity + 1):
                second_size = capacity - first_size
                extended = residual + letter * first_size
                target = letter * second_size
                if extended.startswith(target):
                    next_residual = extended[second_size:]
                    if len(next_residual) <= remaining:
                        next_states.add(next_residual)
        states = next_states
    return "" in states


@lru_cache(maxsize=None)
def is_shuffle_square_by_runs(word):
    """Depth-first traversal of the same exact run-capacity state graph.

    Try shorter residuals first and stop at the first successful decomposition.
    Negative answers still exhaust every reachable state, with memoization.
    The only discarded states have a residual longer than the unread suffix.
    """
    if not word or len(word) % 2 or word.count("1") % 2:
        return False
    runs = [(letter, sum(1 for _ in block)) for letter, block in groupby(word)]
    unread = [0] * (len(runs) + 1)
    for i in range(len(runs) - 1, -1, -1):
        unread[i] = unread[i + 1] + runs[i][1]

    @lru_cache(maxsize=None)
    def search(i, residual):
        if i == len(runs):
            return not residual
        letter, capacity = runs[i]
        # Increasing first_size gives shorter new residuals first.
        for first_size in range(capacity + 1):
            second_size = capacity - first_size
            extended = residual + letter * first_size
            if extended.startswith(letter * second_size):
                target = extended[second_size:]
                if len(target) <= unread[i + 1] and search(i + 1, target):
                    return True
        return False

    result = search(0, "")
    search.cache_clear()
    return result


def run_residuals(word, initial=("",)):
    """Unpruned run-capacity transitions from prescribed residuals."""
    states = set(initial)
    runs = [
        (letter, sum(1 for _ in block))
        for letter, block in groupby(word)
    ]
    for letter, capacity in runs:
        next_states = set()
        for residual in states:
            for first_size in range(capacity + 1):
                second_size = capacity - first_size
                extended = residual + letter * first_size
                target = letter * second_size
                if extended.startswith(target):
                    next_states.add(extended[second_size:])
        states = next_states
    return states


def reaches_run_residual(word, target):
    """Whether the canonical run process can finish at target."""
    runs = [
        (letter, sum(1 for _ in block))
        for letter, block in groupby(word)
    ]
    states = {""}
    remaining = len(word)
    for letter, capacity in runs:
        remaining -= capacity
        next_states = set()
        for residual in states:
            for first_size in range(capacity + 1):
                second_size = capacity - first_size
                extended = residual + letter * first_size
                prefix = letter * second_size
                if extended.startswith(prefix):
                    next_residual = extended[second_size:]
                    if len(next_residual) <= remaining + len(target):
                        next_states.add(next_residual)
        states = next_states
    return target in states


def symmetry_orbit(word):
    complement = word.translate(COMPLEMENT)
    return {word, word[::-1], complement, complement[::-1]}


def canonical(word):
    return min(symmetry_orbit(word))


def nonsquares_using_symmetry(words):
    """Exact test, with one recognizer call per reversal/complement orbit."""
    representatives = {canonical(word) for word in words}
    bad_representatives = {
        word
        for word in representatives
        if not is_shuffle_square_by_runs(word)
    }
    return {
        word for word in words if canonical(word) in bad_representatives
    }


def next_c_k_level(level, k):
    return {
        word + letter
        for word in level
        for letter in "12"
        if is_c_k(word + letter, k)
    }


def bad_prefix_tree(k, last_length):
    """Words in C^k with no nonempty shuffle-square prefix."""
    bad = {""}
    levels = [set(bad)]
    for _ in range(last_length):
        bad = {
            word + letter
            for word in bad
            for letter in "12"
            if is_c_k(word + letter, k)
            and not is_shuffle_square(word + letter)
        }
        levels.append(set(bad))
    return levels

def main():
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument('--output-dir', type=Path, help='Write the complete computed data as a JSON file in this directory.')
    args = parser.parse_args()
    if not __debug__:
        parser.error('Assertions are required: rerun Python without -O or -OO.')
    started = perf_counter()
    print('Python:', platform.python_version(), flush=True)
    print('Running exhaustive verification. All assertions are enabled.', flush=True)
    c2_not_c3_through_8 = {
        "".join(letters)
        for length in range(1, 9)
        for letters in product("12", repeat=length)
        if is_c_k("".join(letters), 2)
        and not is_c_k("".join(letters), 3)
    }
    assert c2_not_c3_through_8 == {"11211211", "22122122"}


    print("[C3] Enumerating the local tree and the full induction base.", flush=True)
    # C^3: the local lemma and the parity theorem.
    c3_bad_levels = bad_prefix_tree(3, 24)
    c3_bad_counts = [len(level) for level in c3_bad_levels]
    expected_c3_bad_counts = [
        1, 2, 2, 4, 4, 6, 6, 6, 6, 8, 10, 10, 10,
        14, 14, 18, 10, 10, 8, 10, 4, 4, 4, 4, 0,
    ]
    assert c3_bad_counts == expected_c3_bad_counts
    assert sum(c3_bad_counts) == 175
    c3_terminal_representative = "12211211212212211211221"
    assert c3_bad_levels[23] == symmetry_orbit(c3_terminal_representative)
    assert all(is_smooth(word) for word in c3_bad_levels[23])

    c3_level = {""}
    c3_base_rows = []
    c3_small_exceptions = set()
    for length in range(1, 41):
        c3_level = next_c_k_level(c3_level, 3)
        if length <= 16 and length % 2 == 0:
            even_words = {
                word for word in c3_level
                if word.count("1") % 2 == 0
            }
            c3_small_exceptions |= nonsquares_using_symmetry(even_words)
        if length in range(18, 41, 2):
            even_words = {
                word for word in c3_level
                if word.count("1") % 2 == 0
            }
            nonsquares = nonsquares_using_symmetry(even_words)
            c3_base_rows.append(
                (length, len(c3_level), len(even_words), len(nonsquares))
            )

    expected_c3_base_rows = [
        (18, 284, 134, 0),
        (20, 440, 232, 0),
        (22, 674, 324, 0),
        (24, 1046, 538, 0),
        (26, 1600, 778, 0),
        (28, 2470, 1266, 0),
        (30, 3792, 1856, 0),
        (32, 5838, 2970, 0),
        (34, 8998, 4438, 0),
        (36, 13822, 6990, 0),
        (38, 21332, 10550, 0),
        (40, 32740, 16524, 0),
    ]
    assert c3_base_rows == expected_c3_base_rows
    assert sum(row[2] for row in c3_base_rows) == 46600
    assert len(c3_small_exceptions) == 34
    assert all(is_smooth(word) for word in c3_small_exceptions)
    assert Counter(map(len, c3_small_exceptions)) == {
        4: 2, 8: 6, 10: 4, 12: 10, 14: 4, 16: 8
    }
    c3_sharp_word = "1221121121221221"
    assert c3_sharp_word in c3_small_exceptions
    assert c3_sharp_word in c3_bad_levels[16]


    print("[C2] Enumerating all short even-Parikh exceptions.", flush=True)
    # C^2: all even-Parikh exceptions of length below 40.
    c2_level = {""}
    c2_short_exceptions = set()
    c2_short_rows = []
    for length in range(1, 39):
        c2_level = next_c_k_level(c2_level, 2)
        if length % 2 == 0:
            print("[C2] Length %d: %d words" % (length, len(c2_level)), flush=True)
        if length % 2 == 0:
            even_words = {
                word for word in c2_level
                if word.count("1") % 2 == 0
            }
            nonsquares = nonsquares_using_symmetry(even_words)
            c2_short_exceptions |= nonsquares
            c2_short_rows.append(
                (length, len(c2_level), len(even_words), len(nonsquares))
            )

    expected_c2_short_rows = [
        (2, 4, 2, 0),
        (4, 10, 6, 2),
        (6, 18, 6, 0),
        (8, 36, 20, 6),
        (10, 68, 32, 4),
        (12, 128, 68, 10),
        (14, 246, 118, 6),
        (16, 468, 240, 8),
        (18, 890, 440, 16),
        (20, 1698, 858, 16),
        (22, 3234, 1604, 12),
        (24, 6160, 3092, 20),
        (26, 11738, 5854, 36),
        (28, 22362, 11202, 18),
        (30, 42602, 21272, 10),
        (32, 81166, 40614, 24),
        (34, 154634, 77282, 12),
        (36, 294602, 147354, 0),
        (38, 561268, 280568, 8),
    ]
    assert c2_short_rows == expected_c2_short_rows
    assert len(c2_short_exceptions) == 208


    print("[C2] Checking the local tree and both extension layers.", flush=True)
    # The C^2 local lemma and all minimal shuffle-square suffixes.
    c2_bad_levels = bad_prefix_tree(2, 40)
    c2_bad_counts = [len(level) for level in c2_bad_levels]
    expected_c2_bad_counts = [
        1, 2, 2, 4, 4, 6, 6, 6, 6, 8, 10, 14, 12, 18,
        18, 22, 16, 20, 20, 26, 22, 30, 26, 32, 28, 38, 38, 50,
        40, 52, 36, 46, 36, 44, 22, 26, 10, 10, 8, 8, 0,
    ]
    assert c2_bad_counts == expected_c2_bad_counts
    assert sum(c2_bad_counts) == 823
    c2_sharp_local_word = "122112112122122122112112112122122122112"
    assert c2_sharp_local_word in c2_bad_levels[39]

    minimal_prefix_squares = set()
    bad = {""}
    minimal_counts = []
    for length in range(1, 41):
        extensions = {
            word + letter
            for word in bad
            for letter in "12"
            if is_c_k(word + letter, 2)
        }
        new_minimal = {
            word for word in extensions if is_shuffle_square(word)
        }
        minimal_prefix_squares |= new_minimal
        minimal_counts.append((length, len(new_minimal)))
        bad = extensions - new_minimal

    minimal_suffix_squares = {
        word[::-1] for word in minimal_prefix_squares
    }
    expected_positive_minimal_counts = [
        (2, 2), (4, 2), (6, 4), (8, 2), (10, 2), (12, 6),
        (14, 10), (16, 14), (18, 8), (20, 14), (22, 16),
        (24, 18), (26, 12), (28, 32), (30, 36), (32, 30),
        (34, 36), (36, 26), (38, 10), (40, 8),
    ]
    assert [(n, c) for n, c in minimal_counts if c] == (
        expected_positive_minimal_counts
    )
    assert len(minimal_suffix_squares) == 288


    # Every long exception is obtained by appending one of the 288 minimal
    # suffix squares to a shorter exception.  Compute the first two layers.
    c2_first_candidates = {
        prefix + suffix
        for prefix in c2_short_exceptions
        for suffix in minimal_suffix_squares
        if len(prefix + suffix) >= 40
        and is_c_k(prefix + suffix, 2)
    }
    assert len(c2_first_candidates) == 13752
    c2_first_layer = nonsquares_using_symmetry(c2_first_candidates)

    long_46 = "1221121122122122112112112112112212212211211221"
    long_48 = "122112112122122121121121121121121221221211211221"
    expected_first_layer = {
        long_46,
        long_46.translate(COMPLEMENT),
        long_48,
        long_48.translate(COMPLEMENT),
    }
    assert c2_first_layer == expected_first_layer
    assert long_46 == long_46[::-1]
    assert long_48 == long_48[::-1]

    c2_second_candidates = {
        prefix + suffix
        for prefix in c2_first_layer
        for suffix in minimal_suffix_squares
        if is_c_k(prefix + suffix, 2)
    }
    assert len(c2_second_candidates) == 200
    c2_second_layer = nonsquares_using_symmetry(c2_second_candidates)
    assert not c2_second_layer

    c2_exceptions = c2_short_exceptions | c2_first_layer
    assert len(c2_exceptions) == 212
    assert Counter(map(len, c2_exceptions)) == {
        4: 2, 8: 6, 10: 4, 12: 10, 14: 6, 16: 8,
        18: 16, 20: 16, 22: 12, 24: 20, 26: 36, 28: 18,
        30: 10, 32: 24, 34: 12, 38: 8, 46: 2, 48: 2,
    }


    print("[C1] Enumerating the irreducible words and checking every ray seed.", flush=True)
    # C^1: the finite irreducible core and the eventual periodic rays.
    c1_bad_levels = bad_prefix_tree(1, 42)
    c1_bad_counts = [len(level) for level in c1_bad_levels]
    expected_c1_bad_counts = [
        1, 2, 2, 4, 4, 6, 6, 10, 10, 14, 16, 26, 26, 36,
        38, 56, 52, 72, 76, 104, 108, 150, 146, 202, 186, 244,
        242, 316, 298, 372, 346, 432, 390, 454, 418, 470, 422,
        430, 422, 422, 422, 422, 422,
    ]
    assert c1_bad_counts == expected_c1_bad_counts

    c1_even_bad_counts = {
        length: sum(
            word.count("1") % 2 == 0 and word.count("2") % 2 == 0
            for word in level
        )
        for length, level in enumerate(c1_bad_levels)
    }
    c1_even_bad_counts = {
        length: count
        for length, count in c1_even_bad_counts.items()
        if length > 0 and count
    }
    expected_c1_even_bad_counts = {
        4: 2, 8: 4, 10: 2, 12: 8, 14: 6, 16: 10, 18: 14,
        20: 24, 22: 18, 24: 28, 26: 28, 28: 38, 30: 20,
        32: 24, 34: 4,
    }
    assert c1_even_bad_counts == expected_c1_even_bad_counts
    assert sum(c1_even_bad_counts.values()) == 230

    extensions_by_seed = {
        word[:38]: word for word in c1_bad_levels[42]
    }
    assert set(extensions_by_seed) == c1_bad_levels[38]
    assert len(extensions_by_seed) == len(c1_bad_levels[42]) == 422

    pump_data = {
        "1122": ("22", "12", ("12", "1121")),
        "2211": ("11", "21", ("21", "2212")),
    }
    pump_counts = Counter()
    for seed, extension in extensions_by_seed.items():
        period = extension[-4:]
        ending, residual, exits = pump_data[period]
        pump_counts[period] += 1
        assert seed.endswith(ending)
        assert seed.count("1") % 2 == seed.count("2") % 2 == 1
        assert reaches_run_residual(seed, residual)
        assert residual in run_residuals(period, (residual,))
        assert all(
            "" in run_residuals(exit_word, (residual,))
            for exit_word in exits
        )
        assert all(is_shuffle_square(seed + exit_word) for exit_word in exits)
        assert is_c_k(seed + period + period, 1)
        assert not is_shuffle_square(seed + period + period)
    assert pump_counts == {"1122": 211, "2211": 211}

    c1_sharp_word = "1221121121221221212211221122112212"
    assert c1_sharp_word in c1_bad_levels[34]
    assert c1_sharp_word.count("1") == 16
    assert c1_sharp_word.count("2") == 18

    c1_seed = "12112211221122112211221122112211221122"
    assert c1_seed in c1_bad_levels[38]
    assert reaches_run_residual(c1_seed, "12")

    print("[Audit] Comparing three recognizers on all binary words through length 16.", flush=True)
    # Cross-check three implementations of the exact recurrences.
    for length in range(1, 17):
        for letters in product("12", repeat=length):
            word = "".join(letters)
            assert (
                is_shuffle_square(word)
                == is_shuffle_square_by_runs(word)
                == is_shuffle_square_by_runs_reference(word)
            )
    for word in c2_first_layer:
        assert not is_shuffle_square(word)


    print("C^3 bad-prefix counts:", c3_bad_counts)
    print("C^3 bad-prefix tree nodes:", sum(c3_bad_counts))
    print("C^3 parity base rows:", c3_base_rows)
    print("C^3 even-Parikh base words checked:", 46600)
    print("C^3 exceptional words:", len(c3_small_exceptions))
    print("C^2 bad-prefix counts:", c2_bad_counts)
    print("C^2 bad-prefix tree nodes:", sum(c2_bad_counts))
    print("minimal C^2 suffix squares:", len(minimal_suffix_squares))
    print("short C^2 exceptions:", len(c2_short_exceptions))
    print("first extension candidates:", len(c2_first_candidates))
    print("first exceptional layer:", sorted(c2_first_layer))
    print("second extension candidates:", len(c2_second_candidates))
    print("second exceptional layer:", sorted(c2_second_layer))
    print("all C^2 exceptions:", len(c2_exceptions))
    print("C^1 bad-prefix counts through 42:", c1_bad_counts)
    print("C^1 even bad-prefix counts:", c1_even_bad_counts)
    print("C^1 even irreducible words:", sum(c1_even_bad_counts.values()))
    print("C^1 periodic-ray verification:", dict(sorted(pump_counts.items())))
    print("C^1 sharp length-34 word:", c1_sharp_word)
    print("all C^1/C^2/C^3 finite-differentiability checks passed")

    c1_irreducible_words = sorted(word for level in c1_bad_levels[1:] for word in level if word.count('1') % 2 == word.count('2') % 2 == 0)
    assert len(c1_irreducible_words) == 230
    report = {

        'all_assertions_passed': True,
        'c3': {
            'bad_prefix_counts': c3_bad_counts,
            'terminal_words': sorted(c3_bad_levels[23]),
            'parity_base_rows': c3_base_rows,
            'even_parikh_base_total': sum(row[2] for row in c3_base_rows),
            'exceptional_words': sorted(c3_small_exceptions),
        },
        'c2': {
            'bad_prefix_counts': c2_bad_counts,
            'terminal_words': sorted(c2_bad_levels[39]),
            'short_level_rows': c2_short_rows,
            'minimal_suffix_squares': sorted(minimal_suffix_squares),
            'minimal_suffix_counts': expected_positive_minimal_counts,
            'first_candidate_count': len(c2_first_candidates),
            'first_exceptional_layer': sorted(c2_first_layer),
            'second_candidate_count': len(c2_second_candidates),
            'second_exceptional_layer': sorted(c2_second_layer),
            'exceptional_words': sorted(c2_exceptions),
        },
        'c1': {
            'bad_prefix_counts_through_42': c1_bad_counts,
            'even_bad_prefix_counts': c1_even_bad_counts,
            'irreducible_words': c1_irreducible_words,
            'rays': [{'seed': seed, 'period': extensions_by_seed[seed][-4:]} for seed in sorted(extensions_by_seed)],
            'period_counts': dict(pump_counts),
            'sharp_word': c1_sharp_word,
        },
        'recognizers_compared_on_all_binary_words_through_length': 16,
    }

    if args.output_dir is not None:
        args.output_dir.mkdir(parents=True, exist_ok=True)
        output = args.output_dir / 'verify_c1_c2_c3_results.json'
        output.write_text(json.dumps(report, indent=2, sort_keys=True) + '\n', encoding='utf-8')
        print('Computed data:', output, flush=True)
    print('Elapsed seconds: %.3f' % (perf_counter() - started), flush=True)
    print('VERIFICATION SUCCESSFUL', flush=True)


if __name__ == '__main__':
    main()


==> anc/verify_local_repairs.py <==
# Companion code for "Shuffle Squares in Differentiable Words".
# Author: Michał Zwierzyński
# E-mail: Michal.Zwierzynski@pw.edu.pl
# Version of 1 October 2026.
"""Finite verification for the local-repair and deletion-distance theorems.

The proof in the manuscript reduces arbitrary lengths to the regenerated
bad-prefix tree, its periodic rays, and the absorption transitions checked
here. This program does not extrapolate from a cutoff. No external data files
are read. Positions printed for sharpness checks are one-based.
"""

import argparse
import json
from collections import Counter
from itertools import combinations
from pathlib import Path
from time import perf_counter

from shuffle_core import (
    c1_bad_prefix_tree, complement, delete_positions, even_parikh,
    has_square_after_deletions, is_c1, is_shuffle_square,
    require, residual_reachable,
)


ODD_EXCEPTION = "12211211221"
BALANCED_COMPLETIONS = ("1122", "1212", "1221", "2112", "2121", "2211")
LEVEL_COUNTS = (
    1, 2, 2, 4, 4, 6, 6, 10, 10, 14, 16, 26, 26, 36, 38, 56, 52,
    72, 76, 104, 108, 150, 146, 202, 186, 244, 242, 316, 298, 372,
    346, 432, 390, 454, 418, 470, 422, 430, 422,
)


def successful_repairs(word, operation, preserve_c1=False, keep_first_two=False):
    """Return (zero-based start/gap, repaired word) for all valid repairs."""
    results = []
    for i in range(len(word) + (operation == "insert")):
        if keep_first_two and i < 2:
            continue
        options = []
        if operation == "insert":
            options = [word[:i] + a * 2 + word[i:] for a in "12"]
        elif i + 1 < len(word):
            if operation == "swap" and word[i] != word[i + 1]:
                options = [word[:i] + word[i + 1] + word[i] + word[i + 2:]]
            elif operation == "delete" and word[i] == word[i + 1]:
                options = [word[:i] + word[i + 2:]]
        for repaired in options:
            if preserve_c1 and not is_c1(repaired):
                continue
            if keep_first_two and repaired[:2] != word[:2]:
                continue
            if is_shuffle_square(repaired):
                results.append((i, repaired))
    return results


def verify_tree_and_deletion_base():
    levels, atoms = c1_bad_prefix_tree(38)
    require(tuple(map(len, levels)) == LEVEL_COUNTS, "C1 bad-prefix level counts")
    require(sum(map(len, levels)) == 6609, "6609 C1 bad-prefix nodes")
    require(len(atoms) == 2980, "2980 minimal nonempty squares through length 38")
    cores = [w for level in levels[1:] for w in level if even_parikh(w)]
    require(len(cores) == 230 and max(map(len, cores)) == 34,
            "230 even-Parikh cores of maximum length 34")
    exceptions = []
    for level in levels[1:]:
        for word in level:
            if len(word) % 2:
                if has_square_after_deletions(word, 1) is None:
                    exceptions.append(word)
                    require(has_square_after_deletions(word, 3) is not None,
                            "three-deletion base for " + word)
            else:
                require(has_square_after_deletions(word, 2) is not None,
                        "two-deletion base for " + word)
    require(set(exceptions) == {ODD_EXCEPTION, complement(ODD_EXCEPTION)},
            "exactly the two stated odd exceptions in the finite base")
    return levels, atoms, cores


def verify_periodic_rays(levels):
    """Small residuals give deletion bounds at every phase of every ray."""
    classes = Counter()
    for seed in levels[38]:
        require(seed.count("1") % 2 == seed.count("2") % 2 == 1,
                "odd/odd multiplicities of periodic seed " + seed)
        if seed.endswith("22"):
            q, period, exits = "12", "1122", ("12", "1121")
        else:
            require(seed.endswith("11"), "terminal doubled run of seed " + seed)
            q, period, exits = "21", "2211", ("21", "2212")
        classes[period] += 1
        require(residual_reachable("", seed, q), "small residual for seed " + seed)
        require(residual_reachable(q, period, q), "periodic residual loop")
        for exit_word in exits:
            require(residual_reachable(q, exit_word), "periodic exit " + exit_word)
    require(classes == {"1122": 211, "2211": 211}, "211 seeds of each period")
    # In one complete period the residual sizes are 2,1,2,1,2. The
    # unmatched residual is exactly a deletable set of these positions.
    states = ("12", "2", "21", "1", "12")
    for i, letter in enumerate("1122"):
        require(residual_reachable(states[i], letter, states[i + 1]),
                "one-letter small-residual periodic transition")
        require(residual_reachable(complement(states[i]), complement(letter),
                                   complement(states[i + 1])),
                "complementary periodic transition")


def verify_absorption(atoms):
    """A nonempty preceding atom absorbs each exceptional odd suffix."""
    total = 0
    for atom in atoms:
        for exception in (ODD_EXCEPTION, complement(ODD_EXCEPTION)):
            word = atom + exception
            if is_c1(word):
                total += 1
                require(has_square_after_deletions(word, 1) is not None,
                        "one-deletion absorption for " + word)
    require(total == 5768, "5768 admissible finite atom/exception concatenations")
    rows = (("12", ODD_EXCEPTION, 11),
            ("12", complement(ODD_EXCEPTION), 1),
            ("1121", ODD_EXCEPTION, 3),
            ("1121", complement(ODD_EXCEPTION), 1))
    for exit_word, exception, position in rows:
        modified = delete_positions(exit_word + exception, [position - 1])
        require(residual_reachable("12", modified),
                "long-atom absorption " + repr((exit_word, exception, position)))
        require(residual_reachable("21", complement(modified)),
                "complementary long-atom absorption")
    return total


def verify_repairs(cores):
    specifications = (
        ("swap", False, False, 10),
        ("delete", False, False, 11),
        ("swap", True, True, 15),
        ("insert", True, True, 6),
    )
    extremal = []
    for operation, preserve, boundary_safe, expected in specifications:
        worst = 0
        example = None
        for word in cores:
            good = successful_repairs(word, operation, preserve, boundary_safe)
            require(bool(good), f"{operation} repair for {word}")
            needed = min(len(word) - i for i, _ in good)
            if needed > worst:
                worst, example = needed, word
        require(worst == expected,
                f"{operation} bound {expected}, preserve_C1={preserve}: got {worst}")
        extremal.append((operation, preserve, worst, example))

    sharp = (
        ("swap", False, "122112112122122122112112", 10),
        ("delete", False, "122112112122122112211212", 11),
        ("swap", True, "122112112122122122112112", 15),
        ("insert", True, "12211211212212212112", 6),
    )
    for operation, preserve, word, bound in sharp:
        require(word in cores, "sharp example belongs to the regenerated cores")
        # No boundary constraint here: this verifies sharpness in the full
        # class of permitted repairs, not merely the subset used by the proof.
        good = successful_repairs(word, operation, preserve)
        require(min(len(word) - i for i, _ in good) == bound,
                f"sharpness of {operation} bound {bound} for {word}")
        print(f"  Sharp {operation}, C1={preserve}: {word}. "
              f"successful starts/gaps (one-based) {[i + 1 for i, _ in good]}.")

    for word in cores:
        require(any(is_c1(word + z) and is_shuffle_square(word + z)
                    for z in BALANCED_COMPLETIONS), "balanced completion for " + word)
    # A preceding square remains a square after concatenating a square suffix.
    # These two suffixes suffice for a word which is already a square.
    for last_two in ("", "1", "2", "11", "12", "21", "22"):
        require(any(is_c1(last_two + z) and is_shuffle_square(z)
                    for z in ("1122", "2211")), "completion of an existing square")
    word = "122112112122"
    require(word in cores, "four-letter completion sharpness word is a non-square core")
    require(not is_shuffle_square(word + "11") and not is_shuffle_square(word + "22"),
            "two-letter completion is insufficient")
    require(is_c1(word + "1122") and is_shuffle_square(word + "1122"),
            "sharp four-letter completion example")

    word = "12211212"
    require(not successful_repairs(word, "delete", preserve_c1=True),
            "a pair deletion need not preserve C1")
    require({repaired for _, repaired in successful_repairs(word, "delete")} ==
            {"111212"}, "the successful pair deletion destroys C1")
    require(not is_shuffle_square("122212"),
            "the other pair deletion is not a shuffle square")
    return extremal


def verify_explicit_proof_cases():
    """Check the displayed deletions, supports, and obstruction for longer runs."""
    u = ODD_EXCEPTION
    require(has_square_after_deletions(u, 1) is None, "exception cannot lose one letter")
    remainder = delete_positions(u, [0, 1, 10])
    require(remainder == "21121122" and is_shuffle_square(remainder),
            "three-deletion example")
    def check_support(word, root, one_based_positions):
        support = {i - 1 for i in one_based_positions}
        require("".join(a for i, a in enumerate(word) if i in support) == root ==
                "".join(a for i, a in enumerate(word) if i not in support),
                "displayed support " + repr(one_based_positions) + " in " + word)
    check_support(remainder, "2112", (1, 2, 3, 7))
    check_support("1221121121221122", "12211122", (1, 2, 3, 5, 7, 8, 11, 12))
    word = "12221112"
    require(has_square_after_deletions(word, 2) is None and
            has_square_after_deletions(word, 4) is not None,
            "delta(12221112)=4")
    require(is_shuffle_square("1212"), "two pair deletions produce 1212")


def main(output_dir=None):
    started = perf_counter()
    levels, atoms, cores = verify_tree_and_deletion_base()
    print("Local repairs: regenerated 6609 nodes, 2980 atoms, 230 cores and 422 seeds.", flush=True)
    print("  Finite deletion base: two deletions for every nonempty even node. "
          "One for every odd node except the stated complementary pair.", flush=True)
    verify_periodic_rays(levels)
    print("  Periodic residual loops, exits and all four phases verified.", flush=True)
    count = verify_absorption(atoms)
    print(f"  All {count} admissible finite absorptions and 8 long-atom transitions verified.", flush=True)
    extrema = verify_repairs(cores)
    verify_explicit_proof_cases()
    print("  Sharp bounds 10, 11, 15, 6 and balanced four-letter completions verified.")
    elapsed = perf_counter() - started
    report = {
        "status": "passed",
        "kind": "finite checks used in proofs, with the infinite reductions in the manuscript",
        "bad_prefix_nodes_through_38_including_empty": sum(map(len, levels)),
        "minimal_nonempty_squares_through_38": len(atoms),
        "even_parikh_cores": len(cores),
        "periodic_seeds_at_38": len(levels[38]),
        "finite_absorptions": count,
        "long_absorption_transitions_including_complements": 8,
        "odd_exceptions": [ODD_EXCEPTION, complement(ODD_EXCEPTION)],
        "sharp_bounds": [
            {"operation": op, "preserve_c1": preserve, "bound": bound,
             "regenerated_extremal_word": word}
            for op, preserve, bound, word in extrema
        ],
        "balanced_completion_length": 4,
        "elapsed_seconds": round(elapsed, 3),
    }
    if output_dir is not None:
        destination = Path(output_dir)
        destination.mkdir(parents=True, exist_ok=True)
        (destination / "local_repairs_report.json").write_text(
            json.dumps(report, indent=2) + "\n", encoding="utf-8")
    print(f"Local-repair verification PASSED ({elapsed:.2f} seconds).")
    return report


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output-dir", type=Path, help="optional directory for the JSON report")
    main(parser.parse_args().output_dir)

